Superconformal symmetry and two-loop amplitudes in planar N=4 super Yang-Mills

Scattering amplitudes in superconformal field theories do not enjoy this symmetry, because the definition of asymptotic states involve a notion of infinity. Concentrating on planar $\mathcal{N}=4$ Yang-Mills, we consider a generalization of scattering amplitudes which depends on twice as many Grassmann variables. We conjecture that it restores at least half of the superconformal symmetries, and all of the dual superconformal symmetries. The object arises naturally as the dual of a null polygonal Wilson loop in an $(x,\theta,\bar\theta)$ superspace. We support the conjecture by using it to obtain the total differential of all $n$-point two-loop MHV amplitudes, and showing that the result passes consistency checks. Potential all-loop constraints are also discussed.

==> symbol_mhv_npt.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    188555,       4700]
NotebookOptionsPosition[    187363,       4657]
NotebookOutlinePosition[    187746,       4674]
CellTagsIndexPosition[    187703,       4671]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "The symbol of the 2-loop MHV remainder function\n",
 StyleBox["(S. Caron-Huot, 2011)",
  FontSize->24]
}], "Title",
 CellChangeTimes->{{3.514808895946177*^9, 3.5148089918047743`*^9}},
 TextAlignment->Center,
 TextJustification->0.],

Cell[TextData[{
 StyleBox["This notebook contains the symbol of the MHV n-point remainder \
function, for general n. It is attached to the submission arXiv:[1105.5606].\n\
\nIn this preamble I try to explain the notation and special functions that \
are defined in the next block.\n\n  br[i, j, k, l] = four-bracket, considered \
to be symmetrical in all indices.  This is appropriate for use inside a \
symbol, because entries of the symbol are defined up to sign.\n               \
        (To describe four-brackets outside a symbol, use an unassigned name \
such as brr[].)\n   \n  cap[i, j, tup[ ...], tup[ ...]] = the intersection < \
ij ( ...)\\cap ( ...)>.  Similar to \[OpenCurlyQuote]br\[CloseCurlyQuote], \
both \[OpenCurlyQuote]cap\[CloseCurlyQuote] and \[OpenCurlyQuote]tup\
\[CloseCurlyQuote] (here, to be a triplet of points) are orderless.\n    \n  \
u[X, Y, Z, W] = the cross ratio   < XY > < ZW > / < XZ > < YW >, where X = \
{i, j} ... are bi-twistors\n     \n  dlog[ {1,2},{im1,i,ip1},{j,jp1}] = Li_2 \
( 1 - u_{ 12, im1i, iip1, jjp1 } )\n \n  pentagon[ 1,2, {im1,i,ip1}, \
{jm1,j,jp1} ]  = The integral called I_5 in the paper, with 5 dilog's and 1 \
loglog, beginning with +Li_2( 1- u_{12, im1i, iip1, jjp1} ) +...\n\nThe \
symbol is packaged into 'Tensor' s, which according to the substitution rules \
'//. Rules' can be expanded out multiplicatively,  e.g. \
Tensor[ij,k]=Tensor[i,k]+Tensor[j,k].\nThe rule '//. Tensors' treats nested \
tensors additively, Tensor[a*Tensor[x] + Tensor[y],z] = a*Tensor[x,z]  + \
Tensor[y,z].\n\nThe rule 'Schouten' reduces intersections 'cap' to products \
of four-bracket whenever possible, or reduces them to the object cap1[i, ...] \
when they share an index.\nThis trivializes all equivalent ways of writing \
the cap products, and is necessary to allow ",
  FontSize->14],
 StyleBox["Mathematica",
  FontSize->14,
  FontSlant->"Italic"],
 StyleBox[" to recognize all equivalent ways of writing the same object.\n    \
 \nThe array Z is a random integer momentum twistor kinematic for n \
particles.  In this notebook, this is used only in the integrability \
condition test.  The tests 'isintegrable...[i,j]' \nis specified by pair of \
entries and a pair [i,j] of particles, and tests all derivatives with respect \
to these two particles, Z_k d/dZ_i  ^ Z_l d/dZ_j  for k,l=1..4, on the given \
two entries. \nThe reason to implement the integrability test numerically is \
to avoid coding all *additive* Schouten identities, which are far more \
numerous than the multiplicative identities already trivialized by above \
rules.\nIn fact, there is no known algorithmic way to implement these \
identities.\nFinally, the next block contains a couple of definitions such as \
'cycleup' and 'flip' which are used to cycle-up a given contribution to the \
symbol, as well as a \[OpenCurlyQuote]pretty printer\[CloseCurlyQuote] nice.",
  
  FontSize->14]
}], "Title",
 CellChangeTimes->{{3.51223858806463*^9, 3.512239307879361*^9}, {
  3.5122393409831753`*^9, 3.512239417053176*^9}, {3.512244105182601*^9, 
  3.5122441474364777`*^9}, {3.5122441829055433`*^9, 3.512244352365162*^9}, {
  3.514809017444515*^9, 3.514809734355105*^9}, {3.514810030630395*^9, 
  3.514810131132484*^9}, {3.514810792736871*^9, 3.514810857272908*^9}, {
  3.51481091022178*^9, 3.5148109557829237`*^9}, {3.514810997951003*^9, 
  3.514810998413542*^9}, {3.514816814413844*^9, 3.514816818446135*^9}, {
  3.522512787452821*^9, 3.5225127966538486`*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Initialization and substitution rules\n",
  FontSize->24],
 StyleBox["The number of particles is specified on the next line and can be \
any number n > 0.",
  FontSize->14]
}], "Section",
 CellChangeTimes->{{3.514810855324933*^9, 3.5148108813643713`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"n", "=", "7"}], ";"}], "   "}], "\[IndentingNewLine]", 
 RowBox[{"SetAttributes", "[", 
  RowBox[{"br", ",", "Orderless"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"SetAttributes", "[", 
  RowBox[{"tup", ",", "Orderless"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"SetAttributes", "[", 
  RowBox[{"cap", ",", "Orderless"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"SetAttributes", "[", 
  RowBox[{"cap1", ",", "Orderless"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nice", "[", "exprn_", "]"}], ":=", 
   RowBox[{"(*", " ", 
    RowBox[{"pretty", " ", 
     RowBox[{"printer", " ", "--"}], " ", "thanks", " ", "Jake", " ", 
     "Bourjaily"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"exprn", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"br", "[", "x___", "]"}], "\[RuleDelayed]", 
        RowBox[{"Row", "[", 
         RowBox[{"List", "[", 
          RowBox[{
          "\"\<\[LeftAngleBracket]\>\"", ",", "x", ",", 
           "\"\<\[RightAngleBracket]\>\""}], "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"cap", "[", 
         RowBox[{"i_", ",", "j_", ",", 
          RowBox[{"tup", "[", "k__", "]"}], ",", 
          RowBox[{"tup", "[", "m__", "]"}]}], "]"}], "\[RuleDelayed]", 
        RowBox[{"Row", "[", 
         RowBox[{"List", "[", 
          RowBox[{
          "\"\<\[LeftAngleBracket]\>\"", ",", "i", ",", "j", ",", "\"\<(\>\"",
            ",", "k", ",", "\"\<)\[Intersection](\>\"", ",", "m", ",", 
           "\"\<)\[RightAngleBracket]\>\""}], "]"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"cap1", "[", 
         RowBox[{"i_", ",", 
          RowBox[{"tup", "[", "j__", "]"}], ",", 
          RowBox[{"tup", "[", "k__", "]"}], ",", 
          RowBox[{"tup", "[", "m__", "]"}]}], "]"}], "\[RuleDelayed]", 
        RowBox[{"Row", "[", 
         RowBox[{"List", "[", 
          RowBox[{
          "\"\<\[LeftAngleBracket]\>\"", ",", "j", ",", "\"\<(\>\"", ",", "k",
            ",", "i", ",", "\"\<)\[Intersection](\>\"", ",", "m", ",", "i", 
           ",", "\"\<)\[RightAngleBracket]\>\""}], "]"}], "]"}]}]}], "}"}]}], 
    "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Tensor", "[", "x___", "]"}], "\[RuleDelayed]", 
      RowBox[{"Row", "[", 
       RowBox[{"Riffle", "[", 
        RowBox[{
         RowBox[{"{", "x", "}"}], ",", 
         RowBox[{"Style", "[", 
          RowBox[{"\"\<\[CircleTimes]\>\"", ",", 
           RowBox[{"FontSize", "\[Rule]", "16"}]}], "]"}]}], "]"}], "]"}]}], 
     "}"}]}]}], ";", " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "General", " ", "tensor", " ", "manipulation", " ", "rules", " ", "and", 
     " ", "cross"}], "-", "ratios"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Rulesright", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Tensor", "[", 
       RowBox[{"ii__", ",", 
        RowBox[{"1", "/", "jj_"}]}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"Tensor", "[", 
        RowBox[{"ii", ",", "jj"}], "]"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Tensor", "[", 
       RowBox[{"ii__", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Tensor", "[", " ", 
       RowBox[{"ll__", ",", 
        RowBox[{"ii_", "*", "kk_"}]}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"Tensor", "[", 
        RowBox[{"ll", ",", "ii"}], "]"}], "+", 
       RowBox[{"Tensor", "[", 
        RowBox[{"ll", ",", "kk"}], "]"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Tensor", "[", " ", 
       RowBox[{"ll__", ",", 
        RowBox[{"ii_", "^", "kk_"}]}], "]"}], "\[Rule]", 
      RowBox[{"kk", "*", 
       RowBox[{"Tensor", "[", 
        RowBox[{"ll", ",", "ii"}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Rulesmid", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Tensor", "[", 
       RowBox[{"ii__", ",", 
        RowBox[{"1", "/", "jj_"}], ",", "kk__"}], "]"}], "\[Rule]", " ", 
      RowBox[{"-", 
       RowBox[{"Tensor", "[", 
        RowBox[{"ii", ",", "jj", ",", "kk"}], "]"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Tensor", "[", 
       RowBox[{"ii__", ",", "1", ",", "ll__"}], "]"}], "\[Rule]", "0"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Tensor", "[", " ", 
       RowBox[{"ii__", ",", 
        RowBox[{"jj_", "*", "kk_"}], ",", "ll__"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"Tensor", "[", 
        RowBox[{"ii", ",", "jj", ",", "ll"}], "]"}], "+", 
       RowBox[{"Tensor", "[", 
        RowBox[{"ii", ",", "kk", ",", "ll"}], "]"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Tensor", "[", " ", 
       RowBox[{"ii__", ",", 
        RowBox[{"jj_", "^", "kk_"}], ",", "ll__"}], "]"}], "\[Rule]", 
      RowBox[{"kk", "*", 
       RowBox[{"Tensor", "[", 
        RowBox[{"ii", ",", "jj", ",", "ll"}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Rulesleft", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Tensor", "[", 
       RowBox[{
        RowBox[{"1", "/", "ii_"}], ",", "jj__"}], "]"}], "\[Rule]", " ", 
      RowBox[{"-", 
       RowBox[{"Tensor", "[", 
        RowBox[{"ii", ",", "jj"}], "]"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Tensor", "[", 
       RowBox[{"1", ",", "ll__"}], "]"}], "\[Rule]", "0"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Tensor", "[", " ", 
       RowBox[{
        RowBox[{"ii_", "*", "jj_"}], ",", "ll__"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"Tensor", "[", 
        RowBox[{"ii", ",", "ll"}], "]"}], "+", 
       RowBox[{"Tensor", "[", 
        RowBox[{"jj", ",", "ll"}], "]"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Tensor", "[", " ", 
       RowBox[{
        RowBox[{"ii_", "^", "kk_"}], ",", "ll__"}], "]"}], "\[Rule]", 
      RowBox[{"kk", "*", 
       RowBox[{"Tensor", "[", 
        RowBox[{"ii", ",", "ll"}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Rules", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{"Rulesright", ",", "Rulesmid", ",", "Rulesleft"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Rulessecond", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Tensor", "[", 
       RowBox[{"ii_", ",", 
        RowBox[{"1", "/", "jj_"}], ",", "ll__"}], "]"}], "\[Rule]", " ", 
      RowBox[{"-", 
       RowBox[{"Tensor", "[", 
        RowBox[{"ii", ",", "jj", ",", "ll"}], "]"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Tensor", "[", " ", 
       RowBox[{"ii_", ",", 
        RowBox[{"jj_", "*", "kk_"}], ",", "ll__"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"Tensor", "[", 
        RowBox[{"ii", ",", "jj", ",", "ll"}], "]"}], "+", 
       RowBox[{"Tensor", "[", 
        RowBox[{"ii", ",", "kk", ",", "ll"}], "]"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Tensor", "[", " ", 
       RowBox[{"ii_", ",", 
        RowBox[{"jj_", "^", "kk_"}], ",", "ll__"}], "]"}], "\[Rule]", 
      RowBox[{"kk", "*", 
       RowBox[{"Tensor", "[", 
        RowBox[{"ii", ",", "jj", ",", "ll"}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Rulesthird", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Tensor", "[", 
       RowBox[{"ii__", ",", 
        RowBox[{"1", "/", "jj_"}], ",", "ll_"}], "]"}], "\[Rule]", " ", 
      RowBox[{"-", 
       RowBox[{"Tensor", "[", 
        RowBox[{"ii", ",", "jj", ",", "ll"}], "]"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Tensor", "[", " ", 
       RowBox[{"ii__", ",", 
        RowBox[{"jj_", "*", "kk_"}], ",", "ll_"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"Tensor", "[", 
        RowBox[{"ii", ",", "jj", ",", "ll"}], "]"}], "+", 
       RowBox[{"Tensor", "[", 
        RowBox[{"ii", ",", "kk", ",", "ll"}], "]"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Tensor", "[", " ", 
       RowBox[{"ii__", ",", 
        RowBox[{"jj_", "^", "kk_"}], ",", "ll_"}], "]"}], "\[Rule]", 
      RowBox[{"kk", "*", 
       RowBox[{"Tensor", "[", 
        RowBox[{"ii", ",", "jj", ",", "ll"}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tensors", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Tensor", "[", 
       RowBox[{"___", ",", "0", ",", "___"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"Tensor", "[", 
       RowBox[{"___", ",", "1", ",", "___"}], "]"}], "\[Rule]", "0"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Tensor", "[", 
       RowBox[{"jj___", ",", 
        RowBox[{"-", 
         RowBox[{"Tensor", "[", "ii__", "]"}]}], ",", "kk___"}], "]"}], 
      "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"Tensor", "[", 
        RowBox[{"jj", ",", "ii", ",", "kk"}], "]"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Tensor", "[", 
       RowBox[{"jj___", ",", 
        RowBox[{"ll_", "*", 
         RowBox[{"Tensor", "[", "ii__", "]"}]}], ",", "kk___"}], "]"}], 
      "\[Rule]", 
      RowBox[{"ll", "*", 
       RowBox[{"Tensor", "[", 
        RowBox[{"jj", ",", "ii", ",", "kk"}], "]"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Tensor", "[", 
       RowBox[{"jj___", ",", 
        RowBox[{"Tensor", "[", "ii__", "]"}], ",", "kk___"}], "]"}], 
      "\[Rule]", 
      RowBox[{"Tensor", "[", 
       RowBox[{"jj", ",", "ii", ",", "kk"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Tensor", "[", 
       RowBox[{"jj___", ",", 
        RowBox[{
         RowBox[{"Tensor", "[", "ii__", "]"}], "+", "mm_"}], ",", "kk___"}], 
       "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"Tensor", "[", 
        RowBox[{"jj", ",", "ii", ",", "kk"}], "]"}], "+", 
       RowBox[{"Tensor", "[", 
        RowBox[{"jj", ",", "mm", ",", "kk"}], "]"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Tensor", "[", 
       RowBox[{"jj___", ",", 
        RowBox[{
         RowBox[{"ll_", "*", 
          RowBox[{"Tensor", "[", "ii__", "]"}]}], "+", "mm_"}], ",", 
        "kk___"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"ll", "*", 
        RowBox[{"Tensor", "[", 
         RowBox[{"jj", ",", "ii", ",", "kk"}], "]"}]}], "+", 
       RowBox[{"Tensor", "[", 
        RowBox[{"jj", ",", "mm", ",", "kk"}], "]"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mergeright", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Tensor", "[", 
        RowBox[{"ii__", ",", "jj_"}], "]"}], "+", 
       RowBox[{"Tensor", "[", 
        RowBox[{"ii__", ",", "kk_"}], "]"}]}], "\[Rule]", 
      RowBox[{"Tensor", "[", 
       RowBox[{"ii", ",", 
        RowBox[{"jj", "*", "kk"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Tensor", "[", 
        RowBox[{"ii__", ",", "jj_"}], "]"}], "-", 
       RowBox[{"Tensor", "[", 
        RowBox[{"ii__", ",", "kk_"}], "]"}]}], "\[Rule]", 
      RowBox[{"Tensor", "[", 
       RowBox[{"ii", ",", 
        RowBox[{"jj", "/", "kk"}]}], "]"}]}]}], "}"}]}], ";", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "opposite", " ", 
    RowBox[{"to", " ", "'"}], 
    RowBox[{"Rules", "'"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"mergemid", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Tensor", "[", 
        RowBox[{"ii__", ",", "jj_", ",", "ll__"}], "]"}], "+", 
       RowBox[{"Tensor", "[", 
        RowBox[{"ii__", ",", "kk_", ",", "ll__"}], "]"}]}], "\[Rule]", 
      RowBox[{"Tensor", "[", 
       RowBox[{"ii", ",", 
        RowBox[{"jj", "*", "kk"}], ",", "ll"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Tensor", "[", 
        RowBox[{"ii__", ",", "jj_", ",", "ll__"}], "]"}], "-", 
       RowBox[{"Tensor", "[", 
        RowBox[{"ii__", ",", "kk_", ",", "ll__"}], "]"}]}], "\[Rule]", 
      RowBox[{"Tensor", "[", 
       RowBox[{"ii", ",", 
        RowBox[{"jj", "/", "kk"}], ",", "ll"}], "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mergeleft", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Tensor", "[", 
        RowBox[{"ii_", ",", "jj___"}], "]"}], "+", 
       RowBox[{"Tensor", "[", 
        RowBox[{"kk_", ",", "jj___"}], "]"}]}], "\[Rule]", 
      RowBox[{"Tensor", "[", 
       RowBox[{
        RowBox[{"ii", "*", "kk"}], ",", "jj"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"Tensor", "[", 
        RowBox[{"ii_", ",", "jj___"}], "]"}], "-", 
       RowBox[{"Tensor", "[", 
        RowBox[{"kk_", ",", "jj___"}], "]"}]}], "\[Rule]", 
      RowBox[{"Tensor", "[", 
       RowBox[{
        RowBox[{"ii", "/", "kk"}], ",", "jj"}], "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Schoutens", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"cap", "[", 
        RowBox[{"ii_", ",", "jj_", ",", 
         RowBox[{"tup", "[", 
          RowBox[{"ii_", ",", "kk_", ",", "ll_"}], "]"}], ",", 
         RowBox[{"tup", "[", 
          RowBox[{"oo_", ",", "mm_", ",", "nn_"}], "]"}]}], "]"}], "\[Rule]", 
       
       RowBox[{
        RowBox[{"br", "[", 
         RowBox[{"ii", ",", "oo", ",", "mm", ",", "nn"}], "]"}], 
        RowBox[{"br", "[", 
         RowBox[{"ii", ",", "jj", ",", "kk", ",", "ll"}], "]"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"cap", "[", 
        RowBox[{"kk_", ",", "ll_", ",", 
         RowBox[{"tup", "[", 
          RowBox[{"ii_", ",", "jj_", ",", "mm_"}], "]"}], ",", 
         RowBox[{"tup", "[", 
          RowBox[{"ii_", ",", "jj_", ",", "nn_"}], "]"}]}], "]"}], "\[Rule]", 
       
       RowBox[{
        RowBox[{"br", "[", 
         RowBox[{"ii", ",", "jj", ",", "mm", ",", "nn"}], "]"}], 
        RowBox[{"br", "[", 
         RowBox[{"ii", ",", "jj", ",", "kk", ",", "ll"}], "]"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"cap", "[", 
        RowBox[{"kk_", ",", "ll_", ",", 
         RowBox[{"tup", "[", 
          RowBox[{"ii_", ",", "jj__"}], "]"}], ",", 
         RowBox[{"tup", "[", 
          RowBox[{"ii_", ",", "mm__"}], "]"}]}], "]"}], "\[Rule]", 
       RowBox[{"cap1", "[", 
        RowBox[{"ii", ",", 
         RowBox[{"tup", "[", 
          RowBox[{"kk", ",", "ll"}], "]"}], ",", 
         RowBox[{"tup", "[", "jj", "]"}], ",", 
         RowBox[{"tup", "[", "mm", "]"}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"cap1", "[", 
        RowBox[{"ii_", ",", 
         RowBox[{"tup", "[", 
          RowBox[{"jj_", ",", "kk_"}], "]"}], ",", 
         RowBox[{"tup", "[", 
          RowBox[{"jj_", ",", "ll_"}], "]"}], ",", 
         RowBox[{"tup", "[", "mm__", "]"}]}], "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"br", "[", 
         RowBox[{"ii", ",", "jj", ",", "kk", ",", "ll"}], "]"}], 
        RowBox[{"br", "[", 
         RowBox[{"ii", ",", "jj", ",", "mm"}], "]"}]}]}]}], "}"}]}], ";", " ", 
   RowBox[{"(*", " ", 
    RowBox[{"Schoutenable", " ", "intersections"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"CrossRatios", "=", " ", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"u", "[", 
        RowBox[{"ii_", ",", "jj_", ",", "kk_", ",", "ll_"}], "]"}], ":>", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"br", " ", "@@", 
          RowBox[{"Flatten", "[", 
           RowBox[{"List", "[", 
            RowBox[{"ii", ",", "jj"}], "]"}], "]"}]}], ")"}], 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"br", " ", "@@", 
            RowBox[{"Flatten", "[", 
             RowBox[{"List", "[", 
              RowBox[{"kk", ",", "ll"}], "]"}], "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"br", " ", "@@", 
            RowBox[{"Flatten", "[", 
             RowBox[{"List", "[", 
              RowBox[{"ii", ",", "kk"}], "]"}], "]"}]}], ")"}]}], "/", 
         RowBox[{"(", 
          RowBox[{"br", " ", "@@", 
           RowBox[{"Flatten", "[", 
            RowBox[{"List", "[", 
             RowBox[{"jj", ",", "ll"}], "]"}], "]"}]}], ")"}]}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"dlog", "[", 
        RowBox[{"ii__", ",", "jj__", ",", "kk__"}], "]"}], "\[RuleDelayed]", 
       " ", 
       RowBox[{"-", 
        RowBox[{"Tensor", "[", 
         RowBox[{
          RowBox[{"u", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"ii", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"ii", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"jj", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"jj", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"jj", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"jj", "[", 
               RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"kk", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"kk", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"cap", "[", 
             RowBox[{
              RowBox[{"ii", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"ii", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"tup", "[", 
               RowBox[{
                RowBox[{"jj", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{"jj", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", 
                RowBox[{"jj", "[", 
                 RowBox[{"[", "3", "]"}], "]"}]}], "]"}], ",", 
              RowBox[{"tup", "[", 
               RowBox[{
                RowBox[{"jj", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ",", 
                RowBox[{"kk", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ",", 
                RowBox[{"kk", "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "]"}], "/", 
            RowBox[{"br", "[", 
             RowBox[{
              RowBox[{"ii", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"ii", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"jj", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"jj", "[", 
               RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], "/", 
           RowBox[{"br", "[", 
            RowBox[{
             RowBox[{"jj", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"jj", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"kk", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"kk", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}]}], "]"}]}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"loglog", "[", 
        RowBox[{"ii_", ",", "jj_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"Tensor", "[", 
         RowBox[{"ii", ",", "jj"}], "]"}], "+", 
        RowBox[{"Tensor", "[", 
         RowBox[{"jj", ",", "ii"}], "]"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"pentagon", "[", 
        RowBox[{"ii_", ",", "jj_", ",", "kk__", ",", "ll__"}], "]"}], 
       "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"dlog", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"ii", ",", "jj"}], "}"}], ",", "kk", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"ll", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"ll", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}], "]"}], "-", 
        RowBox[{"dlog", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"ii", ",", "jj"}], "}"}], ",", "kk", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"ll", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"ll", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "]"}], "+", 
        RowBox[{"dlog", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"kk", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"kk", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", "ll", ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", "jj"}], "}"}]}], "]"}], "-", 
        RowBox[{"dlog", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"kk", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"kk", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", "ll", ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", "jj"}], "}"}]}], "]"}], "+", 
        RowBox[{"dlog", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"kk", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"kk", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", "ll", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"kk", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"kk", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "]"}], "+", 
        RowBox[{"loglog", "[", 
         RowBox[{
          RowBox[{"u", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"ii", ",", "jj"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"kk", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"kk", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"kk", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"kk", "[", 
               RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"ll", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"ll", "[", 
               RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"u", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"kk", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"kk", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"ll", "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", 
              RowBox[{"ll", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"ll", "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", 
              RowBox[{"ll", "[", 
               RowBox[{"[", "3", "]"}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"ii", ",", "jj"}], "}"}]}], "]"}]}], "]"}]}]}]}], 
     "}"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Numerical", " ", "implementation", " ", "of", " ", "the", " ", 
    "integrability", " ", 
    RowBox[{"test", ":", " ", 
     RowBox[{
     "compute", " ", "derivatives", " ", "symbolically", " ", "and", " ", 
      "evaluate", " ", "the", " ", "result", " ", 
      RowBox[{"numerically", "."}]}]}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z", "=", 
    RowBox[{"RandomInteger", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "40"}], ",", "40"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "4"}], "}"}]}], "]"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eval", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"brr", "[", 
       RowBox[{"ii_", ",", "jj_", ",", "kk_", ",", "ll_"}], "]"}], 
      "\[RuleDelayed]", " ", 
      RowBox[{"Det", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Z", "[", 
          RowBox[{"[", "ii", "]"}], "]"}], ",", 
         RowBox[{"Z", "[", 
          RowBox[{"[", "jj", "]"}], "]"}], ",", 
         RowBox[{"Z", "[", 
          RowBox[{"[", "kk", "]"}], "]"}], ",", 
         RowBox[{"Z", "[", 
          RowBox[{"[", "ll", "]"}], "]"}]}], "}"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"capp", "[", 
       RowBox[{"ii_", ",", "jj_", ",", 
        RowBox[{"tupp", "[", "kk__", "]"}], ",", 
        RowBox[{"tupp", "[", "ll__", "]"}]}], "]"}], "\[RuleDelayed]", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Det", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Z", "[", 
            RowBox[{"[", "ii", "]"}], "]"}], ",", 
           RowBox[{"Z", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"{", "kk", "}"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], ",", 
           RowBox[{"Z", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"{", "kk", "}"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}], ",", 
           RowBox[{"Z", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"{", "kk", "}"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], "]"}], "]"}]}], "}"}], "]"}], 
        RowBox[{"Det", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Z", "[", 
            RowBox[{"[", "jj", "]"}], "]"}], ",", 
           RowBox[{"Z", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"{", "ll", "}"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], ",", 
           RowBox[{"Z", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"{", "ll", "}"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}], ",", 
           RowBox[{"Z", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"{", "ll", "}"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], "]"}], "]"}]}], "}"}], "]"}]}], 
       "-", 
       RowBox[{
        RowBox[{"Det", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Z", "[", 
            RowBox[{"[", "jj", "]"}], "]"}], ",", 
           RowBox[{"Z", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"{", "kk", "}"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], ",", 
           RowBox[{"Z", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"{", "kk", "}"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}], ",", 
           RowBox[{"Z", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"{", "kk", "}"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], "]"}], "]"}]}], "}"}], "]"}], 
        RowBox[{"Det", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Z", "[", 
            RowBox[{"[", "ii", "]"}], "]"}], ",", 
           RowBox[{"Z", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"{", "ll", "}"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], ",", 
           RowBox[{"Z", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"{", "ll", "}"}], "[", 
              RowBox[{"[", "2", "]"}], "]"}], "]"}], "]"}], ",", 
           RowBox[{"Z", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"{", "ll", "}"}], "[", 
              RowBox[{"[", "3", "]"}], "]"}], "]"}], "]"}]}], "}"}], 
         "]"}]}]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"diff", "[", 
    RowBox[{"ii_", ",", "iii_"}], "]"}], "=", 
   RowBox[{"{", "  ", 
    RowBox[{
     RowBox[{
      RowBox[{"br", "[", 
       RowBox[{"ii", ",", "ii", ",", "kk__"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"br", "[", 
          RowBox[{"ii", ",", "iii", ",", "kk"}], "]"}], "/", 
         RowBox[{"br", "[", 
          RowBox[{"ii", ",", "ii", ",", "kk"}], "]"}]}], ")"}]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"br", "[", 
       RowBox[{"ii", ",", "kk__"}], "]"}], "\[RuleDelayed]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"brr", "[", 
          RowBox[{"iii", ",", "kk"}], "]"}], "/", 
         RowBox[{"brr", "[", 
          RowBox[{"ii", ",", "kk"}], "]"}]}], "/.", "Eval"}], ")"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"br", "[", "kk__", "]"}], "\[RuleDelayed]", "0"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"cap1", "[", 
       RowBox[{"ii", ",", 
        RowBox[{"tup", "[", "kk__", "]"}], ",", 
        RowBox[{"tup", "[", "ll__", "]"}], ",", 
        RowBox[{"tup", "[", "mm__", "]"}]}], "]"}], "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"capp", "[", 
            RowBox[{"kk", ",", 
             RowBox[{"tupp", "[", 
              RowBox[{"iii", ",", "ll"}], "]"}], ",", 
             RowBox[{"tupp", "[", 
              RowBox[{"ii", ",", "mm"}], "]"}]}], "]"}], "+", 
           RowBox[{"capp", "[", 
            RowBox[{"kk", ",", 
             RowBox[{"tupp", "[", 
              RowBox[{"ii", ",", "ll"}], "]"}], ",", 
             RowBox[{"tupp", "[", 
              RowBox[{"iii", ",", "mm"}], "]"}]}], "]"}]}], ")"}], "/", 
         RowBox[{"capp", "[", 
          RowBox[{"kk", ",", 
           RowBox[{"tupp", "[", 
            RowBox[{"ii", ",", "ll"}], "]"}], ",", 
           RowBox[{"tupp", "[", 
            RowBox[{"ii", ",", "mm"}], "]"}]}], "]"}]}], "/.", "Eval"}], 
       ")"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"cap1", "[", 
       RowBox[{"jj_", ",", 
        RowBox[{"tup", "[", 
         RowBox[{"ii", ",", "kk_"}], "]"}], ",", 
        RowBox[{"tup", "[", "ll__", "]"}], ",", 
        RowBox[{"tup", "[", "mm__", "]"}]}], "]"}], "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"capp", "[", 
          RowBox[{"ll", ",", 
           RowBox[{"tupp", "[", 
            RowBox[{"iii", ",", "jj", ",", "kk"}], "]"}], ",", 
           RowBox[{"tupp", "[", 
            RowBox[{"jj", ",", "mm"}], "]"}]}], "]"}], "/", 
         RowBox[{"capp", "[", 
          RowBox[{"ll", ",", 
           RowBox[{"tupp", "[", 
            RowBox[{"ii", ",", "jj", ",", "kk"}], "]"}], ",", 
           RowBox[{"tupp", "[", 
            RowBox[{"jj", ",", "mm"}], "]"}]}], "]"}]}], "/.", "Eval"}], 
       ")"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"cap1", "[", "jj__", "]"}], "\[RuleDelayed]", "0"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"cap", "[", 
       RowBox[{"kk_", ",", "mm_", ",", 
        RowBox[{"tup", "[", 
         RowBox[{"ii", ",", "ll__"}], "]"}], ",", 
        RowBox[{"tup", "[", "jj__", "]"}]}], "]"}], "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"capp", "[", 
          RowBox[{"kk", ",", "mm", ",", 
           RowBox[{"tupp", "[", 
            RowBox[{"iii", ",", "ll"}], "]"}], ",", 
           RowBox[{"tupp", "[", "jj", "]"}]}], "]"}], "/", 
         RowBox[{"capp", "[", 
          RowBox[{"kk", ",", "mm", ",", 
           RowBox[{"tupp", "[", 
            RowBox[{"ii", ",", "ll"}], "]"}], ",", 
           RowBox[{"tupp", "[", "jj", "]"}]}], "]"}]}], "/.", "Eval"}], 
       ")"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"cap", "[", 
       RowBox[{"ii", ",", "kk_", ",", 
        RowBox[{"tup", "[", "ll__", "]"}], ",", 
        RowBox[{"tup", "[", "jj__", "]"}]}], "]"}], "\[RuleDelayed]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"capp", "[", 
          RowBox[{"iii", ",", "kk", ",", 
           RowBox[{"tupp", "[", "ll", "]"}], ",", 
           RowBox[{"tupp", "[", "jj", "]"}]}], "]"}], "/", 
         RowBox[{"capp", "[", 
          RowBox[{"ii", ",", "kk", ",", 
           RowBox[{"tupp", "[", "ll", "]"}], ",", 
           RowBox[{"tupp", "[", "jj", "]"}]}], "]"}]}], "/.", "Eval"}], 
       ")"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"cap", "[", 
       RowBox[{"jj_", ",", "kk_", ",", 
        RowBox[{"tup", "[", "ll__", "]"}], ",", 
        RowBox[{"tup", "[", "mm__", "]"}]}], "]"}], "\[RuleDelayed]", "0"}]}],
     "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"isintegrablepair", "[", 
    RowBox[{"ii_", ",", "jj_"}], "]"}], "=", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"Tensor", "[", 
      RowBox[{"kk_", ",", "ll_"}], "]"}], "\[RuleDelayed]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"kk", "/.", 
           RowBox[{"diff", "[", 
            RowBox[{"ii", ",", "iii"}], "]"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"ll", "/.", 
           RowBox[{"diff", "[", 
            RowBox[{"jj", ",", "jjj"}], "]"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"ll", "/.", 
           RowBox[{"diff", "[", 
            RowBox[{"ii", ",", "iii"}], "]"}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"kk", "/.", 
           RowBox[{"diff", "[", 
            RowBox[{"jj", ",", "jjj"}], "]"}]}], ")"}]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"iii", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"jjj", ",", "4"}], "}"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"isintegrableright", "[", 
    RowBox[{"ii_", ",", "jj_"}], "]"}], "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Tensor", "[", 
      RowBox[{"left__", ",", "kk_", ",", "ll_"}], "]"}], "\[RuleDelayed]", 
     " ", 
     RowBox[{
      RowBox[{"Tensor", "[", "left", "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Tensor", "[", 
         RowBox[{"kk", ",", "ll"}], "]"}], "//.", 
        RowBox[{"isintegrablepair", "[", 
         RowBox[{"ii", ",", "jj"}], "]"}]}], ")"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"isintegrablemid", "[", 
    RowBox[{"ii_", ",", "jj_"}], "]"}], "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Tensor", "[", 
      RowBox[{"left_", ",", "kk_", ",", "ll_", ",", "right_"}], "]"}], 
     "\[RuleDelayed]", " ", 
     RowBox[{
      RowBox[{"Tensor", "[", 
       RowBox[{"left", ",", "right"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Tensor", "[", 
         RowBox[{"kk", ",", "ll"}], "]"}], "//.", 
        RowBox[{"isintegrablepair", "[", 
         RowBox[{"ii", ",", "jj"}], "]"}]}], ")"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"isintegrableleft", "[", 
    RowBox[{"ii_", ",", "jj_"}], "]"}], "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Tensor", "[", 
      RowBox[{"kk_", ",", "ll_", ",", "right__"}], "]"}], "\[RuleDelayed]", 
     " ", 
     RowBox[{
      RowBox[{"Tensor", "[", "right", "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Tensor", "[", 
         RowBox[{"kk", ",", "ll"}], "]"}], "//.", 
        RowBox[{"isintegrablepair", "[", 
         RowBox[{"ii", ",", "jj"}], "]"}]}], ")"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"isconformalright", "[", "ii_", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Tensor", "[", 
      RowBox[{"left__", ",", "kk_"}], "]"}], "\[RuleDelayed]", 
     RowBox[{
      RowBox[{"Tensor", "[", "left", "]"}], "*", 
      RowBox[{"(", 
       RowBox[{"kk", "/.", 
        RowBox[{"diff", "[", 
         RowBox[{"ii", ",", "ii"}], "]"}]}], ")"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"isconformalnright", "[", "ii_", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Tensor", "[", 
      RowBox[{"left__", ",", "kk_", ",", "mm_"}], "]"}], "\[RuleDelayed]", 
     RowBox[{
      RowBox[{"Tensor", "[", 
       RowBox[{"left", ",", "mm"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{"kk", "/.", 
        RowBox[{"diff", "[", 
         RowBox[{"ii", ",", "ii"}], "]"}]}], ")"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"isconformalnleft", "[", "ii_", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Tensor", "[", 
      RowBox[{"mm_", ",", "kk_", ",", "right__"}], "]"}], "\[RuleDelayed]", 
     RowBox[{
      RowBox[{"Tensor", "[", 
       RowBox[{"mm", ",", "right"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{"kk", "/.", 
        RowBox[{"diff", "[", 
         RowBox[{"ii", ",", "ii"}], "]"}]}], ")"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"isconformalleft", "[", "ii_", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Tensor", "[", 
       RowBox[{"kk_", ",", "right__"}], "]"}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"Tensor", "[", "right", "]"}], "*", 
       RowBox[{"(", 
        RowBox[{"kk", "/.", 
         RowBox[{"diff", "[", 
          RowBox[{"ii", ",", "ii"}], "]"}]}], ")"}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"macros", " ", "to", " ", "cyclicize", " ", "the", " ", "answer"}],
    "  ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cycleone", "[", "ii_", "]"}], "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Mod", "[", 
      RowBox[{"ii", ",", "n"}], "]"}], " ", "+", "1"}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cyclesubs", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"br", "[", 
       RowBox[{"mm_", ",", "uu_", ",", "kk_", ",", "ll_"}], "]"}], 
      "\[RuleDelayed]", " ", 
      RowBox[{"brr", "[", 
       RowBox[{
        RowBox[{"cycleone", "[", "mm", "]"}], ",", 
        RowBox[{"cycleone", "[", "uu", "]"}], ",", 
        RowBox[{"cycleone", "[", "kk", "]"}], ",", 
        RowBox[{"cycleone", "[", "ll", "]"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"cap", "[", 
       RowBox[{"mm_", ",", "uu_", ",", 
        RowBox[{"tup", "[", 
         RowBox[{"kk1_", ",", "kk2_", ",", "kk3_"}], "]"}], ",", 
        RowBox[{"tup", "[", 
         RowBox[{"ll1_", ",", "ll2_", ",", "ll3_"}], "]"}]}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{"capp", "[", 
       RowBox[{
        RowBox[{"cycleone", "[", "mm", "]"}], ",", 
        RowBox[{"cycleone", "[", "uu", "]"}], ",", 
        RowBox[{"tup", "[", 
         RowBox[{
          RowBox[{"cycleone", "[", "kk1", "]"}], ",", 
          RowBox[{"cycleone", "[", "kk2", "]"}], ",", 
          RowBox[{"cycleone", "[", "kk3", "]"}]}], "]"}], ",", 
        RowBox[{"tup", "[", 
         RowBox[{
          RowBox[{"cycleone", "[", "ll1", "]"}], ",", 
          RowBox[{"cycleone", "[", "ll2", "]"}], ",", 
          RowBox[{"cycleone", "[", "ll3", "]"}]}], "]"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"cap1", "[", 
       RowBox[{"mm_", ",", 
        RowBox[{"tup", "[", 
         RowBox[{"ii1_", ",", "ii2_"}], "]"}], ",", 
        RowBox[{"tup", "[", 
         RowBox[{"kk1_", ",", "kk2_"}], "]"}], ",", 
        RowBox[{"tup", "[", 
         RowBox[{"ll1_", ",", "ll2_"}], "]"}]}], "]"}], "\[Rule]", 
      RowBox[{"capp1", "[", 
       RowBox[{
        RowBox[{"cycleone", "[", "mm", "]"}], ",", 
        RowBox[{"tup", "[", 
         RowBox[{
          RowBox[{"cycleone", "[", "ii1", "]"}], ",", 
          RowBox[{"cycleone", "[", "ii2", "]"}]}], "]"}], ",", 
        RowBox[{"tup", "[", 
         RowBox[{
          RowBox[{"cycleone", "[", "kk1", "]"}], ",", 
          RowBox[{"cycleone", "[", "kk2", "]"}]}], "]"}], ",", 
        RowBox[{"tup", "[", 
         RowBox[{
          RowBox[{"cycleone", "[", "ll1", "]"}], ",", 
          RowBox[{"cycleone", "[", "ll2", "]"}]}], "]"}]}], "]"}]}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"flipsubs", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"br", "[", 
       RowBox[{"mm_", ",", "uu_", ",", "kk_", ",", "ll_"}], "]"}], 
      "\[RuleDelayed]", " ", 
      RowBox[{"brr", "[", 
       RowBox[{
        RowBox[{"n", "+", "1", "-", "mm"}], ",", 
        RowBox[{"n", "+", "1", "-", "uu"}], ",", 
        RowBox[{"n", "+", "1", "-", "kk"}], ",", 
        RowBox[{"n", "+", "1", "-", "ll"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"cap", "[", 
       RowBox[{"mm_", ",", "uu_", ",", 
        RowBox[{"tup", "[", 
         RowBox[{"kk1_", ",", "kk2_", ",", "kk3_"}], "]"}], ",", 
        RowBox[{"tup", "[", 
         RowBox[{"ll1_", ",", "ll2_", ",", "ll3_"}], "]"}]}], "]"}], 
      "\[Rule]", " ", 
      RowBox[{"capp", "[", 
       RowBox[{
        RowBox[{"n", "+", "1", "-", "mm"}], ",", 
        RowBox[{"n", "+", "1", "-", "uu"}], ",", 
        RowBox[{"tup", "[", 
         RowBox[{
          RowBox[{"n", "+", "1", "-", "kk1"}], ",", 
          RowBox[{"n", "+", "1", "-", "kk2"}], ",", 
          RowBox[{"n", "+", "1", "-", "kk3"}]}], "]"}], ",", 
        RowBox[{"tup", "[", 
         RowBox[{
          RowBox[{"n", "+", "1", "-", "ll1"}], ",", 
          RowBox[{"n", "+", "1", "-", "ll2"}], ",", 
          RowBox[{"n", "+", "1", "-", "ll3"}]}], "]"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"cap1", "[", 
       RowBox[{"mm_", ",", 
        RowBox[{"tup", "[", 
         RowBox[{"ii1_", ",", "ii2_"}], "]"}], ",", 
        RowBox[{"tup", "[", 
         RowBox[{"kk1_", ",", "kk2_"}], "]"}], ",", 
        RowBox[{"tup", "[", 
         RowBox[{"ll1_", ",", "ll2_"}], "]"}]}], "]"}], "\[Rule]", " ", 
      RowBox[{"capp1", "[", 
       RowBox[{
        RowBox[{"n", "+", "1", "-", "mm"}], ",", 
        RowBox[{"tup", "[", 
         RowBox[{
          RowBox[{"n", "+", "1", "-", "ii1"}], ",", 
          RowBox[{"n", "+", "1", "-", "ii2"}]}], "]"}], ",", 
        RowBox[{"tup", "[", 
         RowBox[{
          RowBox[{"n", "+", "1", "-", "kk1"}], ",", 
          RowBox[{"n", "+", "1", "-", "kk2"}]}], "]"}], ",", 
        RowBox[{"tup", "[", 
         RowBox[{
          RowBox[{"n", "+", "1", "-", "ll1"}], ",", 
          RowBox[{"n", "+", "1", "-", "ll2"}]}], "]"}]}], "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"putbacksubs", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"brr", "[", "mm__", "]"}], "\[Rule]", 
      RowBox[{"br", "[", "mm", "]"}]}], ",", 
     RowBox[{
      RowBox[{"capp", "[", "mm__", "]"}], "\[Rule]", 
      RowBox[{"cap", "[", "mm", "]"}]}], ",", 
     RowBox[{
      RowBox[{"capp1", "[", "mm__", "]"}], "\[Rule]", 
      RowBox[{"cap1", "[", "mm", "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cycleupc1", "[", 
    RowBox[{"ii_", ",", "jj_"}], "]"}], ":=", " ", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"tmpp", "=", 
      RowBox[{"c1", "[", 
       RowBox[{"[", 
        RowBox[{"ii", ",", "jj"}], "]"}], "]"}]}], ";", " ", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"aa", "=", "0"}], ",", " ", 
       RowBox[{"aa", "<", " ", 
        RowBox[{"n", "-", "1"}]}], ",", " ", 
       RowBox[{"aa", "++"}], ",", 
       RowBox[{"{", " ", 
        RowBox[{
         RowBox[{"tmpp", "=", 
          RowBox[{
           RowBox[{"tmpp", "//.", " ", "cyclesubs"}], "//.", 
           "putbacksubs"}]}], ";", " ", 
         RowBox[{
          RowBox[{"c1", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"ii", "+", "aa"}], ",", "n"}], "]"}], "+", "1"}], ",", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"jj", "+", "aa"}], ",", "n"}], "]"}], "+", "1"}]}], 
            "]"}], "]"}], "=", "tmpp"}], ";"}], "}"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cycleupc2", "[", 
    RowBox[{"ii_", ",", "jj_"}], "]"}], ":=", " ", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"tmpp", "=", 
      RowBox[{"c2", "[", 
       RowBox[{"[", 
        RowBox[{"ii", ",", "jj"}], "]"}], "]"}]}], ";", " ", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"aa", "=", "0"}], ",", " ", 
       RowBox[{"aa", "<", " ", 
        RowBox[{"n", "-", "1"}]}], ",", " ", 
       RowBox[{"aa", "++"}], ",", 
       RowBox[{"{", " ", 
        RowBox[{
         RowBox[{"tmpp", "=", 
          RowBox[{
           RowBox[{"tmpp", "//.", " ", "cyclesubs"}], "//.", 
           "putbacksubs"}]}], ";", " ", 
         RowBox[{
          RowBox[{"c2", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"ii", "+", "aa"}], ",", "n"}], "]"}], "+", "1"}], ",", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"jj", "+", "aa"}], ",", "n"}], "]"}], "+", "1"}]}], 
            "]"}], "]"}], "=", "tmpp"}], ";"}], "}"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cycleupc3", "[", 
    RowBox[{"ii_", ",", "jj_"}], "]"}], ":=", " ", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"tmpp", "=", 
      RowBox[{"c3", "[", 
       RowBox[{"[", 
        RowBox[{"ii", ",", "jj"}], "]"}], "]"}]}], ";", " ", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"aa", "=", "0"}], ",", " ", 
       RowBox[{"aa", "<", " ", 
        RowBox[{"n", "-", "1"}]}], ",", " ", 
       RowBox[{"aa", "++"}], ",", 
       RowBox[{"{", " ", 
        RowBox[{
         RowBox[{"tmpp", "=", 
          RowBox[{
           RowBox[{"tmpp", "//.", " ", "cyclesubs"}], "//.", 
           "putbacksubs"}]}], ";", " ", 
         RowBox[{
          RowBox[{"c3", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"ii", "+", "aa"}], ",", "n"}], "]"}], "+", "1"}], ",", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"jj", "+", "aa"}], ",", "n"}], "]"}], "+", "1"}]}], 
            "]"}], "]"}], "=", "tmpp"}], ";"}], "}"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cycleupc4", "[", 
    RowBox[{"ii_", ",", "jj_"}], "]"}], ":=", " ", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{"tmpp", "=", 
      RowBox[{"c4", "[", 
       RowBox[{"[", 
        RowBox[{"ii", ",", "jj"}], "]"}], "]"}]}], ";", " ", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"aa", "=", "0"}], ",", " ", 
       RowBox[{"aa", "<", " ", 
        RowBox[{"n", "-", "1"}]}], ",", " ", 
       RowBox[{"aa", "++"}], ",", 
       RowBox[{"{", " ", 
        RowBox[{
         RowBox[{"tmpp", "=", 
          RowBox[{
           RowBox[{"tmpp", "//.", " ", "cyclesubs"}], "//.", 
           "putbacksubs"}]}], ";", " ", 
         RowBox[{
          RowBox[{"c4", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"ii", "+", "aa"}], ",", "n"}], "]"}], "+", "1"}], ",", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"jj", "+", "aa"}], ",", "n"}], "]"}], "+", "1"}]}], 
            "]"}], "]"}], "=", "tmpp"}], ";"}], "}"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"flipandcycleupc3", "[", 
    RowBox[{"ii_", ",", "jj_"}], "]"}], ":=", 
   RowBox[{"{", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"c3", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"n", "+", "1", "-", "ii"}], ",", 
         RowBox[{"n", "+", "1", "-", "jj"}]}], "]"}], "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{"c2", "[", 
         RowBox[{"[", 
          RowBox[{"ii", ",", "jj"}], "]"}], "]"}], "//.", " ", "flipsubs"}], "//.",
        "putbacksubs"}]}], ";", " ", 
     RowBox[{"cycleupc3", "[", 
      RowBox[{
       RowBox[{"n", "+", "1", "-", "ii"}], ",", 
       RowBox[{"n", "+", "1", "-", "jj"}]}], "]"}], ";"}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.511111090346829*^9, 3.511111109835441*^9}, {
   3.511111194111581*^9, 3.5111112140231524`*^9}, 3.511111326285089*^9, {
   3.511198592674921*^9, 3.5111988355125523`*^9}, {3.511198896117572*^9, 
   3.511198903662365*^9}, {3.511198960236952*^9, 3.51119937908504*^9}, {
   3.5111994216672163`*^9, 3.51119948355564*^9}, {3.511199598173429*^9, 
   3.5111996575402117`*^9}, {3.5112002975269327`*^9, 
   3.5112003075201893`*^9}, {3.51120033987992*^9, 3.511200587177396*^9}, 
   3.511200628330771*^9, {3.511200858217428*^9, 3.5112008759852667`*^9}, {
   3.511200908455727*^9, 3.51120105931282*^9}, {3.511201114405107*^9, 
   3.511201118424244*^9}, {3.511201172755481*^9, 3.5112011931328278`*^9}, {
   3.5112012344788723`*^9, 3.511201237350602*^9}, {3.5112012735356092`*^9, 
   3.511201342763691*^9}, {3.511201394011283*^9, 3.511201397758205*^9}, 
   3.5112014347223053`*^9, {3.51120156519158*^9, 3.511201589142869*^9}, {
   3.511201650236643*^9, 3.5112016608838577`*^9}, {3.511201695434731*^9, 
   3.511201774960106*^9}, {3.5112020074467993`*^9, 3.511202024931089*^9}, {
   3.511203174629065*^9, 3.511203281089562*^9}, {3.511203312689114*^9, 
   3.511203421320237*^9}, {3.511203581937532*^9, 3.511203585127458*^9}, {
   3.511203620019215*^9, 3.511203731823945*^9}, {3.511204125481888*^9, 
   3.511204190463872*^9}, {3.511204244426395*^9, 3.5112042604078293`*^9}, {
   3.511205244666657*^9, 3.5112053067895603`*^9}, {3.5112054299337378`*^9, 
   3.511205503657564*^9}, {3.511205612936449*^9, 3.511205716787895*^9}, {
   3.511205945880001*^9, 3.511205955989018*^9}, {3.511205986838409*^9, 
   3.511205993323591*^9}, {3.511206090740491*^9, 3.5112060923422127`*^9}, {
   3.5112073522235317`*^9, 3.511207437605727*^9}, {3.511207976474799*^9, 
   3.51120807092134*^9}, {3.511210648253462*^9, 3.5112107967113657`*^9}, {
   3.511210866276669*^9, 3.5112108687810373`*^9}, {3.5112109043006268`*^9, 
   3.5112109633003283`*^9}, {3.511222823639654*^9, 3.511222848984861*^9}, {
   3.511222888826994*^9, 3.511222928104577*^9}, {3.511271857820866*^9, 
   3.511272054264086*^9}, {3.5112720994532967`*^9, 3.5112721328910933`*^9}, {
   3.511272167031691*^9, 3.51127239931946*^9}, {3.511272492182889*^9, 
   3.511272492370833*^9}, {3.511272856543991*^9, 3.5112728696134977`*^9}, {
   3.511272924062859*^9, 3.511272924326383*^9}, {3.5112730845956*^9, 
   3.511273195205112*^9}, {3.5112732577383738`*^9, 3.511273572636137*^9}, {
   3.511273877755862*^9, 3.511273879012332*^9}, {3.511273948386107*^9, 
   3.511273949015517*^9}, {3.5112742222599487`*^9, 3.511274223170638*^9}, {
   3.511274675269121*^9, 3.511274676019397*^9}, {3.5112748095751743`*^9, 
   3.511274987560576*^9}, {3.511275088470049*^9, 3.5112750919242764`*^9}, {
   3.511275268196645*^9, 3.5112752854284067`*^9}, {3.511277780762197*^9, 
   3.5112778139987173`*^9}, {3.5112807705400257`*^9, 
   3.5112807807462378`*^9}, {3.511281494506689*^9, 3.5112816180834427`*^9}, {
   3.511282724918941*^9, 3.5112827304283333`*^9}, {3.5112827649479094`*^9, 
   3.5112827850919733`*^9}, {3.5112828263708763`*^9, 3.511282831603503*^9}, {
   3.511296782551454*^9, 3.51129683145759*^9}, {3.511296943114684*^9, 
   3.511296971280807*^9}, {3.511297640150278*^9, 3.511297645235071*^9}, {
   3.511297743772275*^9, 3.511297794442868*^9}, {3.511297990032242*^9, 
   3.5112980530856943`*^9}, {3.511298096435466*^9, 3.511298175513917*^9}, {
   3.5112982465286427`*^9, 3.5112984669234343`*^9}, {3.5112985329746037`*^9, 
   3.51129860528199*^9}, {3.511298673829912*^9, 3.511298686692749*^9}, {
   3.511614957276897*^9, 3.511614965051375*^9}, {3.51161499757375*^9, 
   3.511615210787751*^9}, {3.511615272000005*^9, 3.511615283736925*^9}, {
   3.51161719525395*^9, 3.511617870289503*^9}, {3.511619003398713*^9, 
   3.511619054565592*^9}, {3.5116193663339167`*^9, 3.511619368747685*^9}, {
   3.511620488418881*^9, 3.511620517282776*^9}, {3.511620559222383*^9, 
   3.5116205618705187`*^9}, {3.51162753249035*^9, 3.51162753829567*^9}, {
   3.511632701127033*^9, 3.5116327389489393`*^9}, {3.511719709895671*^9, 
   3.5117197239340754`*^9}, {3.511719845219708*^9, 3.5117198501907587`*^9}, {
   3.51171994686278*^9, 3.511719970701799*^9}, 3.5117200155241337`*^9, {
   3.5117201175766478`*^9, 3.5117201281729403`*^9}, {3.511720229708667*^9, 
   3.5117202641093197`*^9}, {3.511720309212162*^9, 3.511720387247067*^9}, {
   3.5121409614967403`*^9, 3.512140967690126*^9}, {3.512141592729868*^9, 
   3.512141677377408*^9}, {3.512141805022715*^9, 3.512141980325622*^9}, {
   3.512143099168894*^9, 3.5121431170395117`*^9}, {3.512143349006174*^9, 
   3.5121435701171303`*^9}, {3.5121436853547773`*^9, 3.512143928045988*^9}, {
   3.512144007608698*^9, 3.5121440081285*^9}, {3.51214405079214*^9, 
   3.5121440560237293`*^9}, {3.5121443429093733`*^9, 3.51214438104173*^9}, {
   3.512146182037313*^9, 3.512146269084124*^9}, {3.5121463379162483`*^9, 
   3.5121464825533037`*^9}, {3.512146589745677*^9, 3.51214701838488*^9}, {
   3.512147602797413*^9, 3.512147606714809*^9}, {3.5121476484469013`*^9, 
   3.512147704512659*^9}, {3.512147749483083*^9, 3.5121477760123034`*^9}, {
   3.512149023129661*^9, 3.512149075575778*^9}, {3.5121491206525707`*^9, 
   3.512149396408091*^9}, {3.5121502758579273`*^9, 3.512150417437653*^9}, {
   3.512150452940456*^9, 3.51215054216576*^9}, {3.512150603708439*^9, 
   3.512150811697691*^9}, {3.5121508814246407`*^9, 3.512150914086837*^9}, {
   3.512150965886093*^9, 3.512150970837728*^9}, 3.512151621841811*^9, {
   3.512155784329308*^9, 3.512155816905129*^9}, {3.5121559111075697`*^9, 
   3.512155912515252*^9}, {3.5121586162849216`*^9, 3.512158617519753*^9}, {
   3.512169334319272*^9, 3.512169345723441*^9}, {3.512169469060091*^9, 
   3.51216984663938*^9}, 3.5121699359432297`*^9, {3.512170071959385*^9, 
   3.512170138048867*^9}, {3.51217047891427*^9, 3.512170479818152*^9}, {
   3.512224334673376*^9, 3.512224334890831*^9}, {3.5122245389771852`*^9, 
   3.512224570882978*^9}, {3.512225132915655*^9, 3.512225172044001*^9}, {
   3.512226929113483*^9, 3.512226929466504*^9}, {3.512227093597069*^9, 
   3.512227093972275*^9}, {3.512227287870234*^9, 3.5122272881039762`*^9}, {
   3.512228067619625*^9, 3.512228265027132*^9}, {3.512228304844286*^9, 
   3.512228545072199*^9}, 3.5122285780566263`*^9, {3.5122287349718723`*^9, 
   3.512228918489565*^9}, {3.512229050242654*^9, 3.512229062311857*^9}, {
   3.5122293308481503`*^9, 3.512229393233222*^9}, 3.512229751830055*^9, {
   3.512229976206192*^9, 3.512229997716626*^9}, {3.512230928609807*^9, 
   3.51223092884306*^9}, {3.512234405553011*^9, 3.512234405764275*^9}, {
   3.512234758264813*^9, 3.5122347824777393`*^9}, {3.512234944308401*^9, 
   3.5122349666863127`*^9}, {3.51223532513127*^9, 3.5122353604332867`*^9}, {
   3.512237207355092*^9, 3.512237207559019*^9}, 3.512237388573182*^9, {
   3.512237932301529*^9, 3.512237932503333*^9}, {3.512238127486944*^9, 
   3.5122381482894382`*^9}, {3.512239318998925*^9, 3.512239327972137*^9}, {
   3.512239434642757*^9, 3.512239434790357*^9}, {3.512244160054124*^9, 
   3.51224417255437*^9}, {3.512244357182472*^9, 3.512244365665469*^9}, {
   3.51224471900741*^9, 3.512244719356545*^9}, {3.512739295988559*^9, 
   3.5127393166786013`*^9}, {3.512740972074407*^9, 3.512740975825396*^9}, 
   3.512746911297132*^9, 3.51276872050644*^9, {3.512769149831403*^9, 
   3.5127691754656*^9}, {3.512832147246695*^9, 3.512832191632265*^9}, {
   3.512832783383872*^9, 3.512832819059511*^9}, {3.512833984528743*^9, 
   3.512833984645855*^9}, {3.512835145336986*^9, 3.5128351455065327`*^9}, {
   3.512835894999134*^9, 3.512835895124105*^9}, {3.512836159837199*^9, 
   3.5128361601716146`*^9}, {3.512918939136654*^9, 3.512918939478341*^9}, {
   3.512919572868862*^9, 3.512919575371377*^9}, {3.513024902691574*^9, 
   3.513024902864038*^9}, {3.5130253097322693`*^9, 3.51302534000008*^9}, {
   3.513025529120411*^9, 3.5130255475887613`*^9}, {3.513025578004874*^9, 
   3.513025702141696*^9}, {3.513025853221188*^9, 3.5130259232365513`*^9}, {
   3.513026029001642*^9, 3.5130263307587442`*^9}, {3.51303199273833*^9, 
   3.513032008145212*^9}, {3.513032104840617*^9, 3.513032151315*^9}, {
   3.5130322488392487`*^9, 3.513032249330955*^9}, {3.513450427521092*^9, 
   3.513450427678187*^9}, {3.513450881887369*^9, 3.513450882040298*^9}, {
   3.513450958012567*^9, 3.5134509592113953`*^9}, {3.514766721020393*^9, 
   3.5147667212778177`*^9}, {3.5148083517693253`*^9, 3.514808392260947*^9}, {
   3.514809795596739*^9, 3.514809820132318*^9}, {3.514809979876643*^9, 
   3.514810029294211*^9}, {3.5148109618118467`*^9, 3.51481101288595*^9}, {
   3.522166204066845*^9, 3.522166204271947*^9}, {3.522512804967081*^9, 
   3.5225128052354307`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["The symbol",
  FontSize->24],
 "\n",
 StyleBox["The next block evaluates the symbol, following equations (A.2) and \
(A.3) of the paper.\nFor n> 7 pts this may take some time depending on your \
computer.",
  FontSize->14]
}], "Section",
 CellChangeTimes->{{3.512244389618745*^9, 3.512244395667284*^9}, {
  3.512244767514819*^9, 3.5122447853613453`*^9}, {3.512253183505094*^9, 
  3.512253210432456*^9}, {3.5128339917963333`*^9, 3.51283399762027*^9}, {
  3.513032125242206*^9, 3.513032126456662*^9}, {3.514806886382707*^9, 
  3.514807003015403*^9}, {3.514807086435165*^9, 3.51480716729488*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Begin", " ", "by", " ", "reseting", " ", "everything"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"c1", "=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "n"}], "}"}]}], "]"}]}], ";"}], "  ", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"C", "^", 
      RowBox[{"{", 
       RowBox[{"(", "1", ")"}], "}"}]}], "_", 
     RowBox[{"{", 
      RowBox[{"i", ",", "j"}], "}"}], " ", "of", " ", "the", " ", "paper"}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c2", "=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "n"}], "}"}]}], "]"}]}], ";"}], "  ", 
   RowBox[{"(*", " ", 
    RowBox[{"C", "^", 
     RowBox[{"{", 
      RowBox[{"(", "2", ")"}], "}"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c3", "=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "n"}], "}"}]}], "]"}]}], ";"}], "  ", 
   RowBox[{"(*", " ", 
    RowBox[{"C", "^", 
     RowBox[{"{", 
      RowBox[{"(", "3", ")"}], "}"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c4", "=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "n"}], "}"}]}], "]"}]}], ";"}], "  ", 
   RowBox[{"(*", " ", 
    RowBox[{"C", "^", 
     RowBox[{"{", 
      RowBox[{"(", "4", ")"}], "}"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Clear", "[", "j", "]"}], ";", " ", 
    RowBox[{"Clear", "[", "jp1", "]"}], ";", " ", 
    RowBox[{"Clear", "[", "jm1", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Clear", "[", "k", "]"}], ";", " ", 
    RowBox[{"Clear", "[", "kp1", "]"}], ";", " ", 
    RowBox[{"Clear", "[", "kk", "]"}], ";", " ", 
    RowBox[{"Clear", "[", "km1", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"Ill", "-", 
       RowBox[{"defined", " ", "expressions", " ", "such", " ", "as"}]}], " ",
       "<", "1223", ">", " ", 
      RowBox[{
      "appear", " ", "in", " ", "the", " ", "following", " ", "code"}]}], ",",
      " ", 
     RowBox[{
     "but", " ", "when", " ", "they", " ", "appear", " ", "there", " ", "is", 
      " ", "always", " ", "some", " ", "other", " ", "entry", " ", "of", " ", 
      "the", " ", "symbol", " ", "which", " ", "goes", " ", "to", " ", "1"}], 
     ",", " ", 
     RowBox[{"so", " ", "these", " ", "can", " ", "be", " ", "safely", " ", 
      RowBox[{"dropped", ".", " ", "So"}], " ", "it", " ", "is", " ", 
      "useful", " ", "to", " ", "have", " ", "the", " ", "following", " ", 
      "rule", " ", "which", " ", "just", " ", "drops", " ", "them", " ", 
      "right", " ", 
      RowBox[{"away", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"subs", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"Tensors", ",", "CrossRatios", ",", 
        RowBox[{"jm1", "\[RuleDelayed]", 
         RowBox[{"j", "-", "1"}]}], ",", 
        RowBox[{"jp1", "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"j", ",", "n"}], "]"}], "+", "1"}]}], ",", 
        RowBox[{"km1", "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"k", "-", "2"}], ",", "n"}], "]"}], "+", "1"}]}], ",", 
        RowBox[{"kk", "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"k", "-", "1"}], ",", "n"}], "]"}], "+", "1"}]}], ",", 
        RowBox[{"kp1", "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"k", ",", "n"}], "]"}], "+", "1"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"br", "[", 
          RowBox[{"ii_", ",", "ii_", ",", "jj__"}], "]"}], "\[RuleDelayed]", 
         "1"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"TensorS", "[", 
          RowBox[{"ii_", ",", "jj_"}], "]"}], "\[RuleDelayed]", 
         RowBox[{
          RowBox[{"Tensor", "[", 
           RowBox[{"ii", ",", "jj", ",", 
            RowBox[{"u", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "3"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"im1", ",", "i"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "ip1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], "]"}], "+", 
          RowBox[{"Tensor", "[", 
           RowBox[{"ii", ",", 
            RowBox[{"u", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "3"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"im1", ",", "i"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "ip1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "2"}], "}"}]}], "]"}], ",", "jj"}], "]"}], 
          "+", 
          RowBox[{"Tensor", "[", 
           RowBox[{
            RowBox[{"u", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "3"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"im1", ",", "i"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "ip1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "2"}], "}"}]}], "]"}], ",", "ii", ",", 
            "jj"}], "]"}]}]}]}], "}"}], "]"}]}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "First", " ", "compute", " ", "what", " ", "is", " ", "called", " ", 
     RowBox[{"C", "^", 
      RowBox[{"{", 
       RowBox[{"(", "1", ")"}], "}"}]}], " ", "in", " ", "the", " ", 
     RowBox[{"paper", ".", " ", "This"}], " ", "accounts", " ", "for", " ", 
     "all", " ", "O", 
     RowBox[{"(", 
      RowBox[{"n", "^", "4"}], ")"}], " ", 
     RowBox[{"terms", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"im1", "=", 
        RowBox[{"i", "-", "1"}]}], ";", 
       RowBox[{"ip1", "=", 
        RowBox[{"i", "+", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"main", " ", "double", " ", "sum"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"tmp", "=", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"TensorS", "[", 
            RowBox[{
             RowBox[{"u", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"j", ",", "jp1"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"kk", ",", "kp1"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"kk", ",", "km1"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "jm1"}], "}"}]}], "]"}], ",", 
             RowBox[{
              RowBox[{"br", "[", 
               RowBox[{"j", ",", "km1", ",", "kk", ",", "kp1"}], "]"}], 
              RowBox[{"br", "[", 
               RowBox[{"jm1", ",", "j", ",", "jp1", ",", "kk"}], "]"}]}]}], 
            "]"}], "//.", "subs"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "3", ",", 
            RowBox[{"i", "-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", 
            RowBox[{"i", "+", "1"}], ",", 
            RowBox[{"n", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "terms", " ", "coupling", " ", "the", " ", "AdS", " ", "edges", " ", 
         "to", " ", "the", " ", "ordinary", " ", "edges"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"tmp", "+=", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"TensorS", "[", 
            RowBox[{
             RowBox[{"u", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"2", ",", "3"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"kk", ",", "kp1"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"kk", ",", "km1"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "im1"}], "}"}]}], "]"}], ",", 
             RowBox[{"cap", "[", 
              RowBox[{"im1", ",", "i", ",", 
               RowBox[{"tup", "[", 
                RowBox[{"km1", ",", "kk", ",", "kp1"}], "]"}], ",", 
               RowBox[{"tup", "[", 
                RowBox[{"kk", ",", "2", ",", "3"}], "]"}]}], "]"}]}], "]"}], "//.",
            "subs"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", 
            RowBox[{"i", "+", "1"}], ",", 
            RowBox[{"n", "+", "1"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"tmp", "+=", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"TensorS", "[", 
            RowBox[{
             RowBox[{"u", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"j", ",", "jp1"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "ip1"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", "2"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "jm1"}], "}"}]}], "]"}], ",", 
             RowBox[{"cap", "[", 
              RowBox[{"ip1", ",", "i", ",", 
               RowBox[{"tup", "[", 
                RowBox[{"jm1", ",", "j", ",", "jp1"}], "]"}], ",", 
               RowBox[{"tup", "[", 
                RowBox[{"j", ",", "1", ",", "2"}], "]"}]}], "]"}]}], "]"}], "//.",
            "subs"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "3", ",", 
            RowBox[{"i", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "term", " ", "coupling", " ", "the", " ", "two", " ", "AdS", " ", 
         "edges"}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"tmp", "+=", 
        RowBox[{
         RowBox[{"TensorS", "[", 
          RowBox[{
           RowBox[{"u", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "3"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "ip1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "2"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "im1"}], "}"}]}], "]"}], ",", 
           RowBox[{
            RowBox[{"br", "[", 
             RowBox[{"2", ",", "3", ",", "i", ",", "ip1"}], "]"}], 
            RowBox[{"br", "[", 
             RowBox[{"1", ",", "2", ",", "i", ",", "im1"}], "]"}]}]}], "]"}], 
         "//.", "subs"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"c1", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "i"}], "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{"tmp", "//.", "Schoutens"}], "//.", "Tensors"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"cycleupc1", "[", 
        RowBox[{"2", ",", "i"}], "]"}], ";"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i", ",", "5", ",", 
        RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Second", ",", " ", 
     RowBox[{"do", " ", 
      RowBox[{
       RowBox[{"C", "^", 
        RowBox[{"{", 
         RowBox[{"(", "2", ")"}], "}"}]}], ".", "  ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"C", "^", 
          RowBox[{"{", 
           RowBox[{"(", "3", ")"}], "}"}]}], " ", "is", " ", "obtained", " ", 
         "from", " ", "it", " ", "by", " ", "parity"}], ")"}], "."}]}]}], " ",
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Note", " ", "that", " ", "each", " ", "case", " ", "of", " ", "the", 
      " ", "inner", " ", "loop", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"e", ".", "g", "."}], ",", " ", 
        RowBox[{"each", " ", "i"}], ",", "j"}], ")"}], " ", "makes", " ", 
      "sense", " ", "on", " ", "its", " ", "own"}], ",", " ", 
     RowBox[{
      RowBox[{"e", ".", "g", ".", " ", "is"}], " ", "conformal", " ", "and", 
      " ", 
      RowBox[{"integrable", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"subs", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{"Tensors", ",", " ", "CrossRatios", ",", "Schoutens", ",", 
        RowBox[{
         RowBox[{"br", "[", 
          RowBox[{"ii_", ",", "ii_", ",", "jj__"}], "]"}], "\[Rule]", "1"}]}],
        "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"im1", "=", 
        RowBox[{"i", "-", "1"}]}], ";", " ", 
       RowBox[{"ip1", "=", 
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{"i", ",", "n"}], "]"}], "+", "1"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"jp1", "=", 
           RowBox[{"j", "+", "1"}]}], ";", 
          RowBox[{"jm1", "=", 
           RowBox[{"j", "-", "1"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"tmp", "=", 
           RowBox[{"Tensor", "[", 
            RowBox[{
             RowBox[{"pentagon", "[", 
              RowBox[{"i", ",", "ip1", ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"jm1", ",", "j", ",", "jp1"}], "}"}]}], "]"}], ",", 
             RowBox[{
              RowBox[{"cap", "[", 
               RowBox[{"i", ",", "ip1", ",", 
                RowBox[{"tup", "[", 
                 RowBox[{"jm1", ",", "j", ",", "jp1"}], "]"}], ",", 
                RowBox[{"tup", "[", 
                 RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "]"}], 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"br", "[", 
                  RowBox[{"2", ",", "3", ",", "i", ",", "j"}], "]"}], "/", 
                 RowBox[{"br", "[", 
                  RowBox[{"1", ",", "2", ",", "3", ",", "j"}], "]"}]}], "/", 
                RowBox[{"br", "[", 
                 RowBox[{"jm1", ",", "j", ",", "jp1", ",", "i"}], "]"}]}], 
               "/", 
               RowBox[{"br", "[", 
                RowBox[{"2", ",", "3", ",", "i", ",", "ip1"}], "]"}]}]}]}], 
            "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"tmp", "-=", 
           RowBox[{"Tensor", "[", 
            RowBox[{
             RowBox[{"pentagon", "[", 
              RowBox[{"i", ",", "im1", ",", 
               RowBox[{"{", 
                RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"jm1", ",", "j", ",", "jp1"}], "}"}]}], "]"}], ",", 
             RowBox[{
              RowBox[{"cap", "[", 
               RowBox[{"im1", ",", "i", ",", 
                RowBox[{"tup", "[", 
                 RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
                RowBox[{"tup", "[", 
                 RowBox[{"jm1", ",", "j", ",", "jp1"}], "]"}]}], "]"}], 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"br", "[", 
                  RowBox[{"2", ",", "3", ",", "i", ",", "j"}], "]"}], "/", 
                 RowBox[{"br", "[", 
                  RowBox[{"1", ",", "2", ",", "3", ",", "j"}], "]"}]}], "/", 
                RowBox[{"br", "[", 
                 RowBox[{"jm1", ",", "j", ",", "jp1", ",", "i"}], "]"}]}], 
               "/", 
               RowBox[{"br", "[", 
                RowBox[{"2", ",", "3", ",", "im1", ",", "i"}], "]"}]}]}]}], 
            "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"tmp", "+=", 
           RowBox[{"Tensor", "[", 
            RowBox[{
             RowBox[{"pentagon", "[", 
              RowBox[{"1", ",", "2", ",", 
               RowBox[{"{", 
                RowBox[{"im1", ",", "i", ",", "ip1"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"jm1", ",", "j", ",", "jp1"}], "}"}]}], "]"}], ",", 
             RowBox[{"u", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"1", ",", "2"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "j"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"im1", ",", "i"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"2", ",", "3"}], "}"}]}], "]"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"tmp", "+=", 
           RowBox[{"Tensor", "[", 
            RowBox[{
             RowBox[{"loglog", "[", 
              RowBox[{
               RowBox[{"u", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"im1", ",", "i"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"2", ",", "3"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "ip1"}], "}"}]}], "]"}], ",", 
               RowBox[{"u", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"1", ",", "2"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"jm1", ",", "j"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", "jp1"}], "}"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "ip1"}], "}"}]}], "]"}]}], "]"}], ",", 
             RowBox[{
              RowBox[{"br", "[", 
               RowBox[{"1", ",", "2", ",", "3", ",", "j"}], "]"}], 
              RowBox[{"br", "[", 
               RowBox[{"jm1", ",", "j", ",", "jp1", ",", "i"}], "]"}], 
              RowBox[{"br", "[", 
               RowBox[{"1", ",", "2", ",", "i", ",", "im1"}], "]"}], 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"br", "[", 
                  RowBox[{"2", ",", "3", ",", "i", ",", "ip1"}], "]"}], "/", 
                 RowBox[{"cap", "[", 
                  RowBox[{"jm1", ",", "jp1", ",", 
                   RowBox[{"tup", "[", 
                    RowBox[{"j", ",", "1", ",", "2"}], "]"}], ",", 
                   RowBox[{"tup", "[", 
                    RowBox[{"j", ",", "i", ",", "ip1"}], "]"}]}], "]"}]}], 
                "/", 
                RowBox[{"br", "[", 
                 RowBox[{"1", ",", "2", ",", "3", ",", "i"}], "]"}]}], "/", 
               RowBox[{"br", "[", 
                RowBox[{"2", ",", "3", ",", "im1", ",", "i"}], "]"}]}]}]}], 
            "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"tmp", "+=", 
           RowBox[{"Tensor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"dlog", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"j", ",", "jp1"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "im1"}], "}"}]}], "]"}], "-", 
              RowBox[{"dlog", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"j", ",", "jp1"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "ip1"}], "}"}]}], "]"}], "-", 
              RowBox[{"dlog", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"j", ",", "jm1"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "im1"}], "}"}]}], "]"}], "+", 
              RowBox[{"dlog", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"j", ",", "jm1"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"i", ",", "ip1"}], "}"}]}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"br", "[", 
               RowBox[{"1", ",", "2", ",", "3", ",", "i"}], "]"}], 
              RowBox[{"br", "[", 
               RowBox[{"jm1", ",", "j", ",", "jp1", ",", "2"}], "]"}], 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"br", "[", 
                  RowBox[{"2", ",", "3", ",", "i", ",", "j"}], "]"}], "/", 
                 RowBox[{"br", "[", 
                  RowBox[{"1", ",", "2", ",", "3", ",", "j"}], "]"}]}], "/", 
                RowBox[{"br", "[", 
                 RowBox[{"jm1", ",", "j", ",", "jp1", ",", "i"}], "]"}]}], 
               "/", 
               RowBox[{"br", "[", 
                RowBox[{"2", ",", "3", ",", "i", ",", "ip1"}], "]"}]}]}]}], 
            "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"tmp", "+=", 
           RowBox[{"Tensor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"dlog", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"j", ",", "jp1"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"im1", ",", "i", ",", "ip1"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "-", 
              RowBox[{"dlog", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"j", ",", "jp1"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"im1", ",", "i", ",", "ip1"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "-", 
              RowBox[{"dlog", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"j", ",", "jm1"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"im1", ",", "i", ",", "ip1"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "+", 
              RowBox[{"dlog", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"j", ",", "jm1"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"im1", ",", "i", ",", "ip1"}], "}"}], ",", 
                RowBox[{"{", 
                 RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"br", "[", 
               RowBox[{"1", ",", "2", ",", "im1", ",", "i"}], "]"}], 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"br", "[", 
                  RowBox[{"2", ",", "3", ",", "i", ",", "j"}], "]"}], "/", 
                 RowBox[{"br", "[", 
                  RowBox[{"im1", ",", "i", ",", "ip1", ",", "j"}], "]"}]}], 
                "/", 
                RowBox[{"br", "[", 
                 RowBox[{"1", ",", "2", ",", "3", ",", "i"}], "]"}]}], "/", 
               RowBox[{"br", "[", 
                RowBox[{"2", ",", "3", ",", "im1", ",", "i"}], "]"}]}]}]}], 
            "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"tmp", "+=", 
           RowBox[{"Tensor", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"loglog", "[", 
               RowBox[{
                RowBox[{"u", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"j", ",", "jp1"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"2", ",", "3"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"1", ",", "2"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"im1", ",", "i"}], "}"}]}], "]"}], ",", 
                RowBox[{"u", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"j", ",", "jp1"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"im1", ",", "i"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "ip1"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"2", ",", "3"}], "}"}]}], "]"}]}], "]"}], "-", 
              RowBox[{"loglog", "[", 
               RowBox[{
                RowBox[{"u", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"j", ",", "jm1"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"2", ",", "3"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"1", ",", "2"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"im1", ",", "i"}], "}"}]}], "]"}], ",", 
                RowBox[{"u", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"j", ",", "jm1"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"im1", ",", "i"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"i", ",", "ip1"}], "}"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"2", ",", "3"}], "}"}]}], "]"}]}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"br", "[", 
               RowBox[{"2", ",", "3", ",", "i", ",", "j"}], "]"}], "/", 
              RowBox[{"br", "[", 
               RowBox[{"1", ",", "2", ",", "3", ",", "j"}], "]"}]}]}], 
            "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"c2", "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "i"}], "]"}], "]"}], "+=", 
           RowBox[{"tmp", "//.", "subs"}]}], ";"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"j", ",", "4", ",", 
           RowBox[{"i", "-", "2"}]}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"boundary", " ", "terms"}], ",", " ", 
         RowBox[{
         "coming", " ", "from", " ", "the", " ", "telescopic", " ", 
          "summation", " ", "of", " ", "the", " ", "square", " ", "roots", 
          " ", "terms", " ", "in", " ", 
          RowBox[{
           RowBox[{"(", "A4", ")"}], "."}]}]}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"tmp", "=", 
        RowBox[{"Tensor", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"dlog", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"i", "-", "2"}], ",", "im1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "im1"}], "}"}]}], "]"}], "-", 
           RowBox[{"dlog", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"i", "-", "2"}], ",", "im1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "ip1"}], "}"}]}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{
             RowBox[{"i", "-", "2"}], ",", "im1", ",", "i", ",", "ip1"}], 
            "]"}], "/", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", 
             RowBox[{"i", "-", "2"}], ",", "im1", ",", "i"}], "]"}]}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"tmp", "+=", 
        RowBox[{"Tensor", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"dlog", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "4"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"im1", ",", "i", ",", "ip1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "-", 
           RowBox[{"dlog", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "4"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"im1", ",", "i", ",", "ip1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"2", ",", "3"}], "}"}]}], "]"}]}], ",", 
          RowBox[{"br", "[", 
           RowBox[{"3", ",", "im1", ",", "i", ",", "ip1"}], "]"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"tmp", "+=", 
        RowBox[{"Tensor", "[", 
         RowBox[{
          RowBox[{"dlog", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"im1", ",", "i", ",", "ip1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "2"}], "}"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{
             RowBox[{"i", "-", "2"}], ",", "im1", ",", "i", ",", "ip1"}], 
            "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"br", "[", 
              RowBox[{"2", ",", "3", ",", "im1", ",", "i"}], "]"}], "/", 
             RowBox[{"br", "[", 
              RowBox[{
               RowBox[{"i", "-", "2"}], ",", "im1", ",", "i", ",", "2"}], 
              "]"}]}], "/", 
            RowBox[{"br", "[", 
             RowBox[{"im1", ",", "i", ",", "ip1", ",", "3"}], "]"}]}]}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"tmp", "+=", 
        RowBox[{"Tensor", "[", 
         RowBox[{
          RowBox[{"loglog", "[", 
           RowBox[{
            RowBox[{"u", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"i", "-", "2"}], ",", "im1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"2", ",", "3"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "2"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"im1", ",", "i"}], "}"}]}], "]"}], ",", 
            RowBox[{"u", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"i", "-", "2"}], ",", "im1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"im1", ",", "i"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "ip1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"2", ",", "3"}], "}"}]}], "]"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "im1"}], "]"}], "/", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "im1", ",", "i"}], "]"}]}]}], "]"}]}],
        ";", "\[IndentingNewLine]", 
       RowBox[{"tmp", "+=", 
        RowBox[{"Tensor", "[", 
         RowBox[{
          RowBox[{"loglog", "[", 
           RowBox[{
            RowBox[{"u", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", "4"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"2", ",", "3"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "2"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"im1", ",", "i"}], "}"}]}], "]"}], ",", 
            RowBox[{"u", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", "4"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"im1", ",", "i"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "ip1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"2", ",", "3"}], "}"}]}], "]"}]}], "]"}], ",", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "4", ",", "i"}], "]"}], "/", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}]}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"c2", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "i"}], "]"}], "]"}], "+=", 
        RowBox[{"tmp", "//.", "subs"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"cycleupc2", "[", 
        RowBox[{"2", ",", "i"}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"flipandcycleupc3", "[", 
        RowBox[{"2", ",", "i"}], "]"}], ";"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"i", ",", "6", ",", "n"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Finally", ",", " ", 
     RowBox[{"C", "^", 
      RowBox[{"{", 
       RowBox[{"(", "4", ")"}], "}"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"im1", "=", 
        RowBox[{"i", "-", "1"}]}], ";", " ", 
       RowBox[{"ip1", "=", 
        RowBox[{"i", "+", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"c4", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "i"}], "]"}], "]"}], "=", 
        RowBox[{
         RowBox[{"Tensor", "[", 
          RowBox[{
           RowBox[{"dlog", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "3"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"im1", ",", "i", ",", "ip1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "2"}], "}"}]}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"br", "[", 
                   RowBox[{"1", ",", "2", ",", "3", ",", "i"}], "]"}], 
                  RowBox[{"br", "[", 
                   RowBox[{"im1", ",", "i", ",", "ip1", ",", "2"}], "]"}]}], 
                 ")"}], "^", "2"}], "/", 
               RowBox[{"br", "[", 
                RowBox[{"1", ",", "2", ",", "i", ",", "ip1"}], "]"}]}], "/", 
              RowBox[{"br", "[", 
               RowBox[{"2", ",", "3", ",", "i", ",", "im1"}], "]"}]}], "/", 
             RowBox[{"br", "[", 
              RowBox[{"1", ",", "2", ",", "i", ",", "im1"}], "]"}]}], "/", 
            RowBox[{"br", "[", 
             RowBox[{"2", ",", "3", ",", "i", ",", "ip1"}], "]"}]}]}], "]"}], 
         "//.", "subs"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"cycleupc4", "[", 
        RowBox[{"2", ",", "i"}], "]"}], ";"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "5", ",", 
        RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", "is", " ", "the", " ", 
      "total", " ", "symbol", " ", "for", " ", "the", " ", 
      "trancendentality"}], "-", 
     RowBox[{"3", " ", "function", " ", "C_", 
      RowBox[{"{", 
       RowBox[{"i", ",", "j"}], "}"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c", "=", " ", 
     RowBox[{"c1", "+", "c2", "+", "c3", "+", "c4"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"'", 
     RowBox[{"symbol", "'"}], " ", "is", " ", "the", " ", "the", " ", "full", 
     " ", "symbol", " ", "of", " ", "the", " ", "remainder", " ", 
     "function"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"symbol", "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Tensor", "[", 
         RowBox[{
          RowBox[{"c", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
          RowBox[{"br", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"i", "-", "2"}], ",", "n"}], "]"}], "+", "1"}], ",", 
            "i", ",", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"i", ",", "n"}], "]"}], "+", "1"}], ",", "j"}], "]"}]}],
          "]"}], "//.", "Tensors"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "symbol", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.512164644283759*^9, 3.512164650021236*^9}, {
   3.5121655175021973`*^9, 3.512165641882971*^9}, {3.5121656920736923`*^9, 
   3.512165799087571*^9}, {3.5121669247882347`*^9, 3.51216727429115*^9}, {
   3.51216735686452*^9, 3.512167424910708*^9}, {3.512167461814084*^9, 
   3.5121676521052513`*^9}, {3.512167986548394*^9, 3.512168164001809*^9}, {
   3.5121682240502157`*^9, 3.512168235213217*^9}, 3.5121684889381933`*^9, {
   3.5121686631781693`*^9, 3.5121686675547743`*^9}, {3.512168716161991*^9, 
   3.512168755726779*^9}, {3.5121689909103107`*^9, 3.512169006466749*^9}, {
   3.5121690996851397`*^9, 3.51216911716378*^9}, {3.512221743424491*^9, 
   3.5122217615216417`*^9}, {3.512221987685689*^9, 3.512222016096217*^9}, 
   3.5122220581186113`*^9, {3.512222159376153*^9, 3.512222421026263*^9}, {
   3.512222525706019*^9, 3.512222567656088*^9}, {3.512222642872107*^9, 
   3.512222648839905*^9}, {3.512222738086258*^9, 3.512222831467667*^9}, {
   3.5122229193436203`*^9, 3.512222920544518*^9}, {3.512222994147221*^9, 
   3.512223038953635*^9}, {3.512223241774963*^9, 3.512223249517181*^9}, 
   3.512223348535549*^9, {3.512223645190844*^9, 3.512223659887136*^9}, {
   3.512223984686941*^9, 3.512223998353732*^9}, {3.512224045466545*^9, 
   3.5122240545877113`*^9}, {3.512224091719388*^9, 3.512224231179017*^9}, {
   3.512224270275429*^9, 3.5122243168102093`*^9}, {3.5122247310974407`*^9, 
   3.512224733643008*^9}, {3.512224811844055*^9, 3.512224812473768*^9}, {
   3.512224890406706*^9, 3.512225041405591*^9}, {3.512225100436287*^9, 
   3.5122251065921717`*^9}, {3.5122253032477417`*^9, 3.512225321387937*^9}, {
   3.5122255923494377`*^9, 3.5122255951222763`*^9}, {3.5122257271408854`*^9, 
   3.512225741761511*^9}, {3.5122269870444927`*^9, 3.512227022237585*^9}, {
   3.512227154834153*^9, 3.512227226611437*^9}, {3.51223178103063*^9, 
   3.512231844021283*^9}, {3.512231877716505*^9, 3.512231959078475*^9}, {
   3.512232150900648*^9, 3.512232153191308*^9}, {3.5122324187350473`*^9, 
   3.5122324248267517`*^9}, 3.512232475951417*^9, {3.5122326294180727`*^9, 
   3.512232684841436*^9}, {3.512233238064831*^9, 3.512233326959949*^9}, {
   3.5122337215217447`*^9, 3.512233728172423*^9}, {3.512233780688542*^9, 
   3.512233892559181*^9}, {3.512233970674913*^9, 3.5122340241206293`*^9}, {
   3.512234267402163*^9, 3.512234328417241*^9}, {3.5122343768692207`*^9, 
   3.512234377637266*^9}, {3.5122347134039717`*^9, 3.512234719213468*^9}, {
   3.5122372265802507`*^9, 3.512237229902577*^9}, {3.512239454662879*^9, 
   3.512239462990162*^9}, {3.5122438305535507`*^9, 3.512244072347363*^9}, {
   3.512244377441815*^9, 3.5122444418738527`*^9}, {3.512253198423328*^9, 
   3.5122532455686913`*^9}, {3.512328313733789*^9, 3.512328378117532*^9}, {
   3.512740595385799*^9, 3.51274067220372*^9}, {3.512740738989159*^9, 
   3.512740960248135*^9}, {3.5127410113609953`*^9, 3.512741034953493*^9}, {
   3.512741384814005*^9, 3.512741404876562*^9}, {3.512750055837865*^9, 
   3.512750059313445*^9}, {3.512750091456829*^9, 3.512750104781582*^9}, {
   3.512768466224826*^9, 3.5127685378796377`*^9}, {3.5127689296302032`*^9, 
   3.51276893005155*^9}, 3.5128340316968822`*^9, {3.5130249570470943`*^9, 
   3.513025109190074*^9}, {3.513025147066378*^9, 3.5130252588353157`*^9}, {
   3.513025301188047*^9, 3.513025305315364*^9}, {3.513025714653508*^9, 
   3.5130257507164516`*^9}, {3.513025813717326*^9, 3.513025819204953*^9}, {
   3.513031807848106*^9, 3.513031983231882*^9}, {3.5130320191694202`*^9, 
   3.513032029871293*^9}, {3.513032175560131*^9, 3.5130322349608107`*^9}, {
   3.514764500115142*^9, 3.5147645492732162`*^9}, {3.514764599947317*^9, 
   3.514764706887043*^9}, {3.5147647373298473`*^9, 3.514764756615198*^9}, {
   3.514764953782613*^9, 3.51476505240666*^9}, {3.514765607236786*^9, 
   3.5147656440455112`*^9}, {3.514765768979088*^9, 3.5147658618122377`*^9}, 
   3.514765935148594*^9, {3.514766055656435*^9, 3.514766083768289*^9}, {
   3.514766126451275*^9, 3.514766194361227*^9}, 3.5147662878305387`*^9, {
   3.514766376497072*^9, 3.5147663834640293`*^9}, {3.5147664202500772`*^9, 
   3.51476647323184*^9}, {3.514766703955559*^9, 3.514766740598947*^9}, 
   3.5147674326656923`*^9, {3.5147675648811197`*^9, 3.5147675766577168`*^9}, {
   3.514768183586553*^9, 3.514768343424034*^9}, {3.514803651852997*^9, 
   3.514803703980279*^9}, {3.514804253061274*^9, 3.5148042566998034`*^9}, {
   3.514804433885631*^9, 3.514804470992033*^9}, {3.514805022755206*^9, 
   3.514805032291408*^9}, {3.514806025860364*^9, 3.514806064332035*^9}, {
   3.514806544519556*^9, 3.51480669486423*^9}, {3.514807169895302*^9, 
   3.514807219991263*^9}, {3.5148085634383717`*^9, 3.5148085705670147`*^9}, {
   3.5154485368818207`*^9, 3.515448660044735*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Basic consistency checks\n",
  FontSize->24],
 "  ",
 StyleBox["- SUSY sum rules: for fixed j, \\sum_i  C_{i,j}=0   (equivalent to \
conformal invariance of the last entry)\n   - Each C_{i,j} is conformal \
invariant and integrable in its first three entries, with respects to all \
particles [k,l], \n   - integrability in the last entry.\nIf this notebook is \
functioning properly, all of these tests should produce zero. ",
  FontSize->14]
}], "Section",
 CellChangeTimes->{{3.512244472337051*^9, 3.512244511112102*^9}, {
  3.512244606982523*^9, 3.5122446344530983`*^9}, {3.512252833648609*^9, 
  3.5122528425440187`*^9}, {3.512252875376156*^9, 3.5122528800393667`*^9}, {
  3.5122531020293016`*^9, 3.512253163001601*^9}, {3.513032329723258*^9, 
  3.513032350490374*^9}, {3.514807257444777*^9, 3.514807343086309*^9}, {
  3.514816712470327*^9, 3.5148167198936977`*^9}}],

Cell[BoxData[{
 RowBox[{"Simplify", "[", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"c", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "i"}], "]"}], "]"}], "//.", "Rules"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "4", ",", "n"}], "}"}]}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"c", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "5"}], "]"}], "]"}], "//.", "Rules"}], "/.", 
      RowBox[{"isconformalleft", "[", "k", "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"entries", " ", "other", " ", "than", " ", 
    RowBox[{"c", "[", 
     RowBox[{"[", 
      RowBox[{"2", ",", "5"}], "]"}], "]"}], " ", "could", " ", "be", " ", 
    "checked", " ", "as", " ", "well"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "5"}], "]"}], "]"}], "//.", "Rules"}], "/.", 
     RowBox[{"isconformalnleft", "[", "k", "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"[", 
        RowBox[{"2", ",", "5"}], "]"}], "]"}], "//.", "Rules"}], "/.", 
     RowBox[{"isconformalright", "[", "k", "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"[", 
      RowBox[{"2", ",", "4"}], "]"}], "]"}], "//.", "Rules"}], "/.", 
   RowBox[{"isintegrableright", "[", 
    RowBox[{"5", ",", "6"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"c", "[", 
     RowBox[{"[", 
      RowBox[{"2", ",", "5"}], "]"}], "]"}], "//.", "Rules"}], "/.", 
   RowBox[{"isintegrableright", "[", 
    RowBox[{"5", ",", "6"}], "]"}]}], "]"}], "\[IndentingNewLine]"}], "Input",\

 CellChangeTimes->{{3.512244645802734*^9, 3.5122447040477324`*^9}, {
  3.51225275538977*^9, 3.5122527570448*^9}, {3.512252790492413*^9, 
  3.512252815052134*^9}, {3.512252887330014*^9, 3.512252887882176*^9}, {
  3.512769214577536*^9, 3.512769216168095*^9}, {3.513032283060034*^9, 
  3.513032323076733*^9}, {3.514807413177758*^9, 3.5148074370587*^9}, {
  3.514807518130391*^9, 3.514807531532008*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "The", " ", "following", " ", "verifies", " ", "the", " ", "integrability",
     " ", "of", " ", "the", " ", "symbol", " ", "in", " ", "its", " ", "last",
     " ", "two", " ", "entries"}], ",", " ", 
   RowBox[{
   "which", " ", "is", " ", "a", " ", "most", " ", "stringent", " ", "test", 
    " ", "that", " ", "couples", " ", "together", " ", "all", " ", "C_", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", ",", "j"}], "}"}], "'"}], 
    RowBox[{"s", ".", "\[IndentingNewLine]", "To"}], " ", "help", " ", 
    "Mathematica", " ", "on", " ", "this"}], ",", " ", 
   RowBox[{
    RowBox[{
    "the", " ", "test", " ", "is", " ", "done", " ", "by", " ", "expanding", 
     " ", "out", " ", "the", " ", "second", " ", "entry", " ", "of", " ", 
     "the", " ", "symbol", " ", "and", " ", "selecting", " ", "out", " ", 
     "specific", " ", 
     RowBox[{"patterns", ".", " ", "To"}], " ", "fully", " ", "prove", " ", 
     "integrability", " ", "at", " ", "7"}], "-", "point"}], ",", " ", 
   RowBox[{
   "one", " ", "has", " ", "to", " ", "repeat", " ", "this", " ", "test", " ",
     "over", " ", "an", " ", "exhaustive", " ", "list", " ", "of", " ", 
    "patterns"}], ",", " ", 
   RowBox[{"for", " ", "instance", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"cap1", "[", 
       RowBox[{"1", ",", "jj__"}], "]"}], ",", 
      RowBox[{"br", "[", 
       RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], ",", 
      RowBox[{"br", "[", 
       RowBox[{"1", ",", "2", ",", "3", ",", "5"}], "]"}], ",", 
      RowBox[{"br", "[", 
       RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}]}], "}"}]}], ",", 
   " ", 
   RowBox[{
   "which", " ", "exhausts", " ", "all", " ", "types", " ", "of", " ", 
    "second", " ", "entry", " ", "thanks", " ", "to", " ", "cyclic", " ", 
    RowBox[{"symmetry", ".", "  ", "Also"}], " ", "one", " ", "should", " ", 
    "test", " ", "derivatives", " ", "with", " ", "respect", " ", 
    RowBox[{"to", " ", "[", 
     RowBox[{"6", ",", "6"}], "]"}], " ", 
    RowBox[{"and", " ", "[", 
     RowBox[{"7", ",", "7"}], "]"}]}], ",", " ", 
   RowBox[{
    RowBox[{
    "in", " ", "order", " ", "to", " ", "test", " ", "derivatives", " ", 
     "with", " ", "respect", " ", "to", " ", "all", " ", "cross"}], "-", 
    RowBox[{
     RowBox[{"ratios", ".", " ", "Thanks"}], " ", "to", " ", "conformal", " ",
      "invariance"}]}], ",", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "derivatives", " ", "with", " ", "respect", " ", "to", " ", "1"}], 
     "..."}], "5", " ", "need", " ", "not", " ", "be", " ", 
    RowBox[{"tested", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.51283491227326*^9, 3.512835095479772*^9}, {
  3.5128536987724657`*^9, 3.51285370181122*^9}, {3.51303237316564*^9, 
  3.51303259499247*^9}, {3.514807451300119*^9, 3.514807485995316*^9}, {
  3.51480757019037*^9, 3.514807599956366*^9}, {3.514807719500564*^9, 
  3.5148077851703453`*^9}, {3.514807830276475*^9, 3.514808057054722*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"X", "=", 
   RowBox[{
    RowBox[{"symbol", "//.", "Rulessecond"}], " ", "/.", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Tensor", "[", 
        RowBox[{"ii_", ",", 
         RowBox[{"cap1", "[", 
          RowBox[{"1", ",", "jj__"}], "]"}], ",", "kk__"}], "]"}], "\[Rule]", 
       
       RowBox[{"Tensor", "[", 
        RowBox[{"ii", ",", 
         RowBox[{"cap1", "[", 
          RowBox[{"1", ",", "jj"}], "]"}], ",", "kk"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"Tensor", "[", "__", "]"}], "\[Rule]", "0"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Length", "[", "X", "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"the", " ", "\"\<nicely-printed\>\"", " ", "symbol"}], ",", " ", 
    RowBox[{
    "or", " ", "the", " ", "first", " ", "10", " ", "terms", " ", 
     "thereof"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"X", "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", 
     RowBox[{"Min", "[", 
      RowBox[{"10", ",", 
       RowBox[{"Length", "[", "X", "]"}]}], "]"}]}], "]"}], "]"}], "//", 
  "nice"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"X", "//.", "Rules"}], "/.", 
   RowBox[{"isintegrableright", "[", 
    RowBox[{"6", ",", "7"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"X", "=", 
   RowBox[{
    RowBox[{"symbol", "//.", "Rulessecond"}], " ", "//.", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"Tensor", "[", 
        RowBox[{"ii_", ",", 
         RowBox[{"cap1", "[", 
          RowBox[{"1", ",", "jj__"}], "]"}], ",", "kk__"}], "]"}], "\[Rule]", 
       
       RowBox[{"Tensor", "[", 
        RowBox[{"ii", ",", 
         RowBox[{"cap1", "[", 
          RowBox[{"1", ",", "jj"}], "]"}], ",", "kk"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"Tensor", "[", "__", "]"}], "\[Rule]", "0"}]}], "}"}]}]}], ";"}
  ], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Length", "[", "X", "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"the", " ", "same", " ", "as", " ", "above"}], ",", " ", 
    RowBox[{
    "but", " ", "now", " ", "with", " ", "a", " ", "\"\<...\>\"", " ", "to", 
     " ", "be", " ", "really", " ", "explicit"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"length", "=", 
     RowBox[{"Length", "[", "X", "]"}]}], "}"}], ",", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"length", ">", "10"}], ",", 
     RowBox[{"Row", "[", 
      RowBox[{"List", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", "10"}], "]"}], "]"}], "//", "nice"}], ",", 
        "\"\< + ...\>\""}], "]"}], "]"}], ",", 
     RowBox[{"X", "//", "nice"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"X", "//.", "Rules"}], "/.", 
   RowBox[{"isintegrableright", "[", 
    RowBox[{"6", ",", "7"}], "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.511273690806933*^9, 3.51127370368219*^9}, 
   3.511273772093597*^9, {3.511273865439672*^9, 3.511273952980184*^9}, {
   3.511274051162401*^9, 3.511274051223802*^9}, 3.51127469173064*^9, {
   3.511296911657488*^9, 3.511296932970173*^9}, {3.5112978254213467`*^9, 
   3.511297834124517*^9}, {3.511555161394796*^9, 3.511555206720125*^9}, {
   3.511555288654747*^9, 3.511555659963708*^9}, {3.511555703799502*^9, 
   3.51155580930068*^9}, {3.511555856531358*^9, 3.511555944743877*^9}, {
   3.5115559812470016`*^9, 3.511555984786434*^9}, {3.511556032893771*^9, 
   3.5115561787305737`*^9}, {3.5115566298647957`*^9, 3.51155665163484*^9}, {
   3.5115568296537333`*^9, 3.5115569202894506`*^9}, {3.511558843128127*^9, 
   3.511558848579035*^9}, {3.5115588847385406`*^9, 3.511558987639594*^9}, {
   3.511559113827798*^9, 3.511559420223782*^9}, {3.511560118149*^9, 
   3.511560118275971*^9}, {3.511560158516183*^9, 3.51156018642749*^9}, {
   3.511560233896796*^9, 3.5115602525391207`*^9}, {3.51156047415065*^9, 
   3.511560497626656*^9}, {3.5115607624923563`*^9, 3.511560832420567*^9}, {
   3.511560892826532*^9, 3.511560940032115*^9}, {3.511561024857603*^9, 
   3.511561027470977*^9}, {3.511561097760824*^9, 3.5115612812954473`*^9}, {
   3.511561312179182*^9, 3.511561377232705*^9}, {3.51156155919226*^9, 
   3.51156156680254*^9}, {3.5115616154205627`*^9, 3.511561728746914*^9}, {
   3.51156179195326*^9, 3.511561835712388*^9}, {3.511562526303936*^9, 
   3.511562583465241*^9}, {3.511562842754876*^9, 3.5115628945334883`*^9}, {
   3.511623359894766*^9, 3.511623362362118*^9}, {3.511623518001686*^9, 
   3.5116235579532537`*^9}, {3.511623611626849*^9, 3.511623627619081*^9}, {
   3.5116237639178743`*^9, 3.511623903390504*^9}, {3.511623959689869*^9, 
   3.511624119949573*^9}, {3.511624182916214*^9, 3.511624223635335*^9}, {
   3.511624284408741*^9, 3.511624294975505*^9}, {3.511624356208044*^9, 
   3.511624376965246*^9}, {3.511624473780239*^9, 3.5116245826311607`*^9}, {
   3.511624645013691*^9, 3.511624649238853*^9}, {3.51162470966325*^9, 
   3.511624751360076*^9}, {3.5116249700982523`*^9, 3.511625000750326*^9}, {
   3.511625086665558*^9, 3.5116252194456387`*^9}, {3.5116253169474173`*^9, 
   3.51162532111515*^9}, {3.5116253513596697`*^9, 3.511625649500231*^9}, {
   3.5116261468743687`*^9, 3.5116262436198273`*^9}, {3.5116263079034452`*^9, 
   3.511626308115901*^9}, {3.511626361834722*^9, 3.51162638228758*^9}, {
   3.5116265783499937`*^9, 3.5116265876127167`*^9}, {3.511626619589034*^9, 
   3.511626626339937*^9}, {3.511626667947185*^9, 3.511627344883198*^9}, {
   3.5116274259490957`*^9, 3.5116274285177813`*^9}, {3.511627475733251*^9, 
   3.511627494745433*^9}, {3.511632546901806*^9, 3.511632551893876*^9}, {
   3.51163280229677*^9, 3.511632805334022*^9}, {3.511633111214101*^9, 
   3.511633123120466*^9}, {3.511633567419243*^9, 3.511633583545042*^9}, {
   3.511633749864636*^9, 3.5116337528264914`*^9}, {3.511633935631912*^9, 
   3.511633939461253*^9}, {3.511634031361516*^9, 3.511634088360406*^9}, {
   3.511634124383716*^9, 3.511634176477586*^9}, {3.511634218605361*^9, 
   3.511634233308564*^9}, {3.511634416598105*^9, 3.5116344211806307`*^9}, {
   3.511634460929556*^9, 3.511634464115074*^9}, {3.511635520243622*^9, 
   3.511635521414508*^9}, {3.5116355538367367`*^9, 3.511635573769915*^9}, {
   3.511635685056281*^9, 3.5116356875794153`*^9}, {3.511635792361312*^9, 
   3.511635795721264*^9}, {3.511635902727869*^9, 3.5116359090984087`*^9}, {
   3.511636150977674*^9, 3.5116361664372587`*^9}, {3.511636208415635*^9, 
   3.511636209234068*^9}, {3.511636306371554*^9, 3.511636309435224*^9}, {
   3.5116364388819437`*^9, 3.511636439439897*^9}, {3.5116367401307297`*^9, 
   3.511636755144629*^9}, {3.511637281216939*^9, 3.511637298353232*^9}, {
   3.511643665804253*^9, 3.5116436762605267`*^9}, {3.511643744202759*^9, 
   3.511643794480277*^9}, 3.511643894930668*^9, {3.511644057450172*^9, 
   3.511644061511902*^9}, 3.511644115082708*^9, {3.5116443832587223`*^9, 
   3.51164439790016*^9}, {3.5116444349849577`*^9, 3.511644436947069*^9}, {
   3.511644805717716*^9, 3.511644811498438*^9}, {3.511644846810607*^9, 
   3.511644849330139*^9}, {3.511644935577799*^9, 3.5116449965927153`*^9}, {
   3.51164558936709*^9, 3.5116456978144083`*^9}, {3.511645873766206*^9, 
   3.51164590587591*^9}, {3.511646300204054*^9, 3.5116463208597727`*^9}, {
   3.5116464015007563`*^9, 3.511646534685972*^9}, {3.511646604676487*^9, 
   3.511646615102668*^9}, {3.511646654295211*^9, 3.5116466562978992`*^9}, {
   3.5116466974538107`*^9, 3.511646697714909*^9}, {3.511646766176898*^9, 
   3.511646770734109*^9}, {3.511650663490548*^9, 3.511650842033828*^9}, {
   3.511650873129657*^9, 3.5116508790905113`*^9}, {3.511651438447205*^9, 
   3.511651476722384*^9}, {3.511651869840414*^9, 3.5116520106583433`*^9}, {
   3.511652445215109*^9, 3.511652451425659*^9}, {3.511652784150056*^9, 
   3.51165281795674*^9}, {3.5116529330774717`*^9, 3.511652937160222*^9}, {
   3.511652968309416*^9, 3.511652987931952*^9}, {3.511653152798583*^9, 
   3.511653300188272*^9}, {3.5116533398245173`*^9, 3.511653487193286*^9}, {
   3.511653615323827*^9, 3.5116536464104033`*^9}, {3.51165381722888*^9, 
   3.511653849684927*^9}, {3.511654067324635*^9, 3.51165413198839*^9}, {
   3.511654408377914*^9, 3.511654420368224*^9}, {3.5116544688545227`*^9, 
   3.5116544741737413`*^9}, {3.511654703647552*^9, 3.511654719890979*^9}, {
   3.511654773781992*^9, 3.511654858964842*^9}, {3.511654911931469*^9, 
   3.511654956818438*^9}, {3.511655015727515*^9, 3.51165506708708*^9}, {
   3.511655102806218*^9, 3.511655161970887*^9}, {3.51165519533997*^9, 
   3.5116552062022343`*^9}, 3.5116552882086*^9, {3.511655324899789*^9, 
   3.511655334979347*^9}, {3.5116553874974546`*^9, 3.511655425121374*^9}, {
   3.5116554795675173`*^9, 3.511655492952428*^9}, {3.511655669868093*^9, 
   3.511655675306056*^9}, {3.511655835345255*^9, 3.511655836142696*^9}, {
   3.511655910814143*^9, 3.5116561108251762`*^9}, {3.5116561988700457`*^9, 
   3.511656295884944*^9}, {3.511656365986505*^9, 3.511656392909834*^9}, {
   3.5116564699162807`*^9, 3.5116565089658527`*^9}, {3.5116566977958393`*^9, 
   3.511656702459284*^9}, {3.51165678330527*^9, 3.5116567856095867`*^9}, {
   3.511656954881109*^9, 3.511656982685164*^9}, {3.5116572183673983`*^9, 
   3.511657221146978*^9}, {3.511657344324621*^9, 3.511657376054529*^9}, {
   3.5116574452170773`*^9, 3.511657445394478*^9}, {3.511657598429298*^9, 
   3.511657599954397*^9}, {3.511657928952615*^9, 3.511657929219445*^9}, {
   3.5116580534863358`*^9, 3.511658075358695*^9}, {3.511658106281233*^9, 
   3.511658167105562*^9}, {3.511658415851141*^9, 3.511658434290661*^9}, 
   3.5116987452664413`*^9, {3.511706197935083*^9, 3.511706305798123*^9}, {
   3.511706345181328*^9, 3.5117065066848507`*^9}, {3.511706553060121*^9, 
   3.511706573558236*^9}, {3.511706624535335*^9, 3.511706655461402*^9}, {
   3.511707897547474*^9, 3.511707913690989*^9}, {3.511708025010662*^9, 
   3.511708063183667*^9}, {3.511708096787201*^9, 3.511708379758168*^9}, {
   3.511708417381209*^9, 3.5117084833602657`*^9}, {3.511708787033201*^9, 
   3.511708787166053*^9}, {3.511708861724331*^9, 3.511709176329273*^9}, {
   3.511709211176868*^9, 3.5117092600060062`*^9}, {3.5117092945795593`*^9, 
   3.511709298480158*^9}, {3.5117093641969976`*^9, 3.5117094894605503`*^9}, {
   3.5117095243623257`*^9, 3.511709582290843*^9}, {3.511709621529294*^9, 
   3.511709655001054*^9}, {3.511709901414403*^9, 3.511709901494545*^9}, {
   3.5117100565894823`*^9, 3.511710063090907*^9}, 3.5117101030261803`*^9, {
   3.511718763773273*^9, 3.511718804400444*^9}, {3.511718851865211*^9, 
   3.511719226595933*^9}, {3.511719256853725*^9, 3.5117194772184877`*^9}, {
   3.511719529410543*^9, 3.511719584415172*^9}, {3.51171986160387*^9, 
   3.5117199209393873`*^9}, {3.511720141323515*^9, 3.511720200381133*^9}, 
   3.511720407557233*^9, {3.511720480977487*^9, 3.5117204839709253`*^9}, {
   3.51172778823599*^9, 3.511727794849225*^9}, {3.5117280519628687`*^9, 
   3.511728065468914*^9}, {3.5117288772041483`*^9, 3.511728895310028*^9}, {
   3.511728996911166*^9, 3.5117289997969513`*^9}, {3.5120776386412077`*^9, 
   3.512077643422556*^9}, {3.512143130639615*^9, 3.512143131754827*^9}, {
   3.512146519964093*^9, 3.5121465425232687`*^9}, 3.512221217886331*^9, 
   3.512225632747242*^9, {3.512234635292267*^9, 3.5122346362202578`*^9}, 
   3.512234738795163*^9, {3.512234791970078*^9, 3.512234852474517*^9}, {
   3.5122349747202053`*^9, 3.5122349845757217`*^9}, {3.512235051391773*^9, 
   3.512235130700386*^9}, {3.5122352721387463`*^9, 3.512235281392888*^9}, {
   3.512235393023251*^9, 3.512235442846036*^9}, {3.512235479197835*^9, 
   3.5122355330707417`*^9}, {3.5122530321556807`*^9, 3.512253033977406*^9}, {
   3.512834817438806*^9, 3.512834850074924*^9}, 3.512835118645411*^9, {
   3.514807617738937*^9, 3.5148076303532877`*^9}, {3.51480767705759*^9, 
   3.514807713161888*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Collinear limits\n",
  FontSize->24],
 StyleBox["The following verifies that the 7-point -> 6-point collinear limit \
works, at the level of the symbol.",
  FontSize->14]
}], "Section",
 CellChangeTimes->{{3.5148081015254927`*^9, 3.514808138260293*^9}, {
  3.514808208245702*^9, 3.514808242180483*^9}, {3.5148167245978947`*^9, 
  3.5148167252375793`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"The", " ", "6"}], "-", 
     RowBox[{"point", " ", "symbol"}]}], ",", " ", 
    RowBox[{
     RowBox[{"extracted", " ", "directly", " ", 
      RowBox[{"from", "  ", "[", 
       RowBox[{"arXiv", ":", "1006.5703"}], "]"}], " ", "and", " ", 
      "converted", " ", "to", " ", "\"\<C_{i,j}\>\"", " ", 
      RowBox[{"form", ".", " ", "This"}], " ", "can", " ", "also", " ", "be", 
      " ", "obtained", " ", "by", " ", "evaluating", " ", "the", " ", "above",
       " ", "general", " ", "expression", " ", "with", " ", "n"}], "=", 
     "6."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"crossratios6", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"u1", "\[Rule]", " ", 
        RowBox[{
         RowBox[{"br", "[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], 
         RowBox[{
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"4", ",", "5", ",", "6", ",", "1"}], "]"}], "/", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}]}], "/", 
          RowBox[{"br", "[", 
           RowBox[{"3", ",", "4", ",", "6", ",", "1"}], "]"}]}]}]}], ",", 
       RowBox[{"(*", " ", 
        RowBox[{"6", "-", 
         RowBox[{"point", " ", "cross"}], "-", "rations"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"u2", "\[Rule]", " ", 
        RowBox[{
         RowBox[{"br", "[", 
          RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], 
         RowBox[{
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"5", ",", "6", ",", "1", ",", "2"}], "]"}], "/", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}]}], "/", 
          RowBox[{"br", "[", 
           RowBox[{"4", ",", "5", ",", "1", ",", "2"}], "]"}]}]}]}], ",", 
       "\[IndentingNewLine]", " ", 
       RowBox[{"u3", "\[Rule]", " ", 
        RowBox[{
         RowBox[{"br", "[", 
          RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}], 
         RowBox[{
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"6", ",", "1", ",", "2", ",", "3"}], "]"}], "/", 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "4", ",", "6", ",", "1"}], "]"}]}], "/", 
          RowBox[{"br", "[", 
           RowBox[{"5", ",", "6", ",", "2", ",", "3"}], "]"}]}]}]}]}], 
      "}"}]}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c6", "=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"6", ",", "6"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"c6", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "4"}], "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Tensor", "[", 
         RowBox[{"u1", ",", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"6", ",", "1", ",", "2", ",", "4"}], "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"br", "[", 
              RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "]"}], "/", 
             RowBox[{"br", "[", 
              RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}]}], "/", 
            RowBox[{"br", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"6", ",", "1", ",", "2", ",", "4"}], "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"br", "[", 
              RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "]"}], "/", 
             RowBox[{"br", "[", 
              RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}]}], "/", 
            RowBox[{"br", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}]}], "*", " ", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"br", "[", 
              RowBox[{"3", ",", "4", ",", "6", ",", "1"}], "]"}], "/", 
             RowBox[{"br", "[", 
              RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}]}], "/", 
            RowBox[{"br", "[", 
             RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}]}]}], "]"}], 
        "+", "\[IndentingNewLine]", 
        RowBox[{"Tensor", "[", 
         RowBox[{"u2", ",", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "5"}], "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"br", "[", 
              RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "]"}], "/", 
             RowBox[{"br", "[", 
              RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}]}], "/", 
            RowBox[{"br", "[", 
             RowBox[{"2", ",", "4", ",", "5", ",", "1"}], "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "5"}], "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"br", "[", 
              RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "]"}], "/", 
             RowBox[{"br", "[", 
              RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}]}], "/", 
            RowBox[{"br", "[", 
             RowBox[{"2", ",", "4", ",", "5", ",", "1"}], "]"}]}], " ", "*", 
           " ", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"br", "[", 
              RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], "/", 
             RowBox[{"br", "[", 
              RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "]"}]}], "/", 
            RowBox[{"br", "[", 
             RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}]}]}], "]"}], 
        "-", 
        RowBox[{"Tensor", "[", 
         RowBox[{"u3", ",", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "4", ",", "6"}], "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"br", "[", 
              RowBox[{"3", ",", "5", ",", "6", ",", "1"}], "]"}], "/", 
             RowBox[{"br", "[", 
              RowBox[{"3", ",", "4", ",", "6", ",", "1"}], "]"}]}], "/", 
            RowBox[{"br", "[", 
             RowBox[{"3", ",", "5", ",", "6", ",", "2"}], "]"}]}]}], ",", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "4", ",", "6"}], "]"}], 
           RowBox[{"br", "[", 
            RowBox[{"3", ",", "5", ",", "6", ",", "1"}], "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"br", "[", 
               RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], "/", 
              RowBox[{"br", "[", 
               RowBox[{"1", ",", "4", ",", "5", ",", "6"}], "]"}]}], "/", 
             RowBox[{"br", "[", 
              RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}]}], "/", 
            RowBox[{"br", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}]}]}]}], "]"}], 
        "+", 
        RowBox[{"Tensor", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Tensor", "[", 
            RowBox[{"u1", ",", "u2"}], "]"}], "+", 
           RowBox[{"Tensor", "[", 
            RowBox[{"u2", ",", "u1"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "5"}], "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"br", "[", 
              RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}], "/", 
             RowBox[{"br", "[", 
              RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}]}], "/", 
            RowBox[{"br", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}]}]}]}], "]"}], 
        "+", 
        RowBox[{"Tensor", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Tensor", "[", 
            RowBox[{"u1", ",", "u3"}], "]"}], "+", 
           RowBox[{"Tensor", "[", 
            RowBox[{"u3", ",", "u1"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"br", "[", 
             RowBox[{"2", ",", "3", ",", "4", ",", "6"}], "]"}], "/", 
            RowBox[{"br", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}]}], 
           RowBox[{
            RowBox[{"br", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], "/", 
            RowBox[{"br", "[", 
             RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}]}]}]}], "]"}], 
        "+", 
        RowBox[{"Tensor", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Tensor", "[", 
            RowBox[{"u2", ",", "u3"}], "]"}], "+", 
           RowBox[{"Tensor", "[", 
            RowBox[{"u3", ",", "u2"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"br", "[", 
             RowBox[{"6", ",", "1", ",", "3", ",", "5"}], "]"}], "/", 
            RowBox[{"br", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5"}], "]"}]}], 
           RowBox[{
            RowBox[{"br", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], "/", 
            RowBox[{"br", "[", 
             RowBox[{"6", ",", "1", ",", "4", ",", "5"}], "]"}]}]}]}], 
         "]"}]}], "//.", "crossratios6"}], "//.", "Tensors"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"c6", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "5"}], "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Tensor", "[", 
          RowBox[{"u1", ",", 
           RowBox[{
            RowBox[{"br", "[", 
             RowBox[{"6", ",", "1", ",", "2", ",", "4"}], "]"}], 
            RowBox[{
             RowBox[{
              RowBox[{"br", "[", 
               RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "]"}], "/", 
              RowBox[{"br", "[", 
               RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}]}], "/", 
             RowBox[{"br", "[", 
              RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}]}]}], ",", 
           "u2"}], "]"}]}], "-", 
        RowBox[{"Tensor", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Tensor", "[", 
            RowBox[{"u1", ",", "u2"}], "]"}], "+", 
           RowBox[{"Tensor", "[", 
            RowBox[{"u2", ",", "u1"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"6", ",", "1", ",", "2", ",", "4"}], "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"br", "[", 
              RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "]"}], "/", 
             RowBox[{"br", "[", 
              RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}]}], "/", 
            RowBox[{"br", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "6"}], "]"}]}]}]}], "]"}], 
        "-", 
        RowBox[{"Tensor", "[", 
         RowBox[{"u3", ",", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "4", ",", "6"}], "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"br", "[", 
              RowBox[{"3", ",", "5", ",", "6", ",", "1"}], "]"}], "/", 
             RowBox[{"br", "[", 
              RowBox[{"3", ",", "4", ",", "6", ",", "1"}], "]"}]}], "/", 
            RowBox[{"br", "[", 
             RowBox[{"3", ",", "5", ",", "6", ",", "2"}], "]"}]}]}], ",", 
          "u2"}], "]"}], "-", 
        RowBox[{"Tensor", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Tensor", "[", 
            RowBox[{"u2", ",", "u3"}], "]"}], "+", 
           RowBox[{"Tensor", "[", 
            RowBox[{"u3", ",", "u2"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "3", ",", "4", ",", "6"}], "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"br", "[", 
              RowBox[{"3", ",", "5", ",", "6", ",", "1"}], "]"}], "/", 
             RowBox[{"br", "[", 
              RowBox[{"3", ",", "4", ",", "6", ",", "1"}], "]"}]}], "/", 
            RowBox[{"br", "[", 
             RowBox[{"3", ",", "5", ",", "6", ",", "2"}], "]"}]}]}]}], "]"}], 
        "-", 
        RowBox[{"Tensor", "[", 
         RowBox[{"u2", ",", 
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "5"}], "]"}], 
           RowBox[{
            RowBox[{
             RowBox[{"br", "[", 
              RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "]"}], "/", 
             RowBox[{"br", "[", 
              RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}]}], "/", 
            RowBox[{"br", "[", 
             RowBox[{"2", ",", "4", ",", "5", ",", "1"}], "]"}]}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"br", "[", 
                  RowBox[{"1", ",", "2", ",", "3", ",", "5"}], "]"}], 
                 RowBox[{"br", "[", 
                  RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "]"}]}], ")"}],
                "^", "2"}], "/", 
              RowBox[{"br", "[", 
               RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}]}], "/", 
             RowBox[{"br", "[", 
              RowBox[{"2", ",", "4", ",", "5", ",", "1"}], "]"}]}], "/", 
            RowBox[{"br", "[", 
             RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}]}], "/", 
           RowBox[{"br", "[", 
            RowBox[{"5", ",", "6", ",", "1", ",", "2"}], "]"}]}]}], "]"}], 
        "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Tensor", "[", 
           RowBox[{"u1", ",", "u2", ",", "u3"}], "]"}], "+", 
          RowBox[{"Tensor", "[", 
           RowBox[{"u1", ",", "u3", ",", "u2"}], "]"}], "+", 
          RowBox[{"Tensor", "[", 
           RowBox[{"u2", ",", "u1", ",", "u3"}], "]"}], "+", 
          RowBox[{"Tensor", "[", 
           RowBox[{"u2", ",", "u3", ",", "u1"}], "]"}], "+", 
          RowBox[{"Tensor", "[", 
           RowBox[{"u3", ",", "u1", ",", "u2"}], "]"}], "+", 
          RowBox[{"Tensor", "[", 
           RowBox[{"u3", ",", "u2", ",", "u1"}], "]"}]}], ")"}]}], "//.", 
       "crossratios6"}], "//.", "Tensors"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Fill", " ", "in", " ", "the", " ", "other", " ", "ones", " ", "using", 
     " ", "parity", " ", "and", " ", "cyclic", " ", "symmetry"}], " ", "*)"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"c6", "[", 
      RowBox[{"[", 
       RowBox[{"5", ",", "3"}], "]"}], "]"}], "=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"c6", "[", 
        RowBox[{"[", 
         RowBox[{"2", ",", "4"}], "]"}], "]"}], "//.", 
       RowBox[{
        RowBox[{"br", "[", 
         RowBox[{"mm_", ",", "uu_", ",", "kk_", ",", "ll_"}], "]"}], 
        "\[RuleDelayed]", " ", 
        RowBox[{"brr", "[", 
         RowBox[{
          RowBox[{"7", "-", "mm"}], ",", 
          RowBox[{"7", "-", "uu"}], ",", 
          RowBox[{"7", "-", "kk"}], ",", 
          RowBox[{"7", "-", "ll"}]}], "]"}]}]}], "//.", 
      RowBox[{
       RowBox[{"brr", "[", "ii__", "]"}], "\[Rule]", 
       RowBox[{"br", "[", "ii", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tmp", "=", 
     RowBox[{"c6", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "4"}], "]"}], "]"}]}], " ", ";", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"aa", "=", "0"}], ",", " ", 
      RowBox[{"aa", "<", " ", 
       RowBox[{"n", "-", "1"}]}], ",", " ", 
      RowBox[{"aa", "++"}], ",", 
      RowBox[{"{", " ", 
       RowBox[{
        RowBox[{"tmp", "=", 
         RowBox[{
          RowBox[{"tmp", "//.", " ", 
           RowBox[{
            RowBox[{"br", "[", 
             RowBox[{"mm_", ",", "uu_", ",", "kk_", ",", "ll_"}], "]"}], 
            "\[RuleDelayed]", " ", 
            RowBox[{"brr", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"mm", ",", "6"}], "]"}], "+", "1"}], ",", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"uu", ",", "6"}], "]"}], "+", "1"}], ",", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"kk", ",", "6"}], "]"}], "+", "1"}], ",", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"ll", ",", "6"}], "]"}], "+", "1"}]}], "]"}]}]}], "//.", 
          RowBox[{
           RowBox[{"brr", "[", "ii__", "]"}], "\[Rule]", 
           RowBox[{"br", "[", "ii", "]"}]}]}]}], ";", " ", 
        RowBox[{
         RowBox[{"c6", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"2", "+", "aa"}], ",", "6"}], "]"}], "+", "1"}], ",", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"4", "+", "aa"}], ",", "6"}], "]"}], "+", "1"}]}], 
           "]"}], "]"}], "=", "tmp"}], ";"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tmp", "=", 
     RowBox[{"c6", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "5"}], "]"}], "]"}]}], " ", ";", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"aa", "=", "0"}], ",", " ", 
      RowBox[{"aa", "<", " ", 
       RowBox[{"n", "-", "1"}]}], ",", " ", 
      RowBox[{"aa", "++"}], ",", 
      RowBox[{"{", " ", 
       RowBox[{
        RowBox[{"tmp", "=", 
         RowBox[{
          RowBox[{"tmp", "//.", " ", 
           RowBox[{
            RowBox[{"br", "[", 
             RowBox[{"mm_", ",", "uu_", ",", "kk_", ",", "ll_"}], "]"}], 
            "\[RuleDelayed]", " ", 
            RowBox[{"brr", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"mm", ",", "6"}], "]"}], "+", "1"}], ",", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"uu", ",", "6"}], "]"}], "+", "1"}], ",", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"kk", ",", "6"}], "]"}], "+", "1"}], ",", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"ll", ",", "6"}], "]"}], "+", "1"}]}], "]"}]}]}], "//.", 
          RowBox[{
           RowBox[{"brr", "[", "ii__", "]"}], "\[Rule]", 
           RowBox[{"br", "[", "ii", "]"}]}]}]}], ";", " ", 
        RowBox[{
         RowBox[{"c6", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"2", "+", "aa"}], ",", "6"}], "]"}], "+", "1"}], ",", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"5", "+", "aa"}], ",", "6"}], "]"}], "+", "1"}]}], 
           "]"}], "]"}], "=", "tmp"}], ";"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tmp", "=", 
     RowBox[{"c6", "[", 
      RowBox[{"[", 
       RowBox[{"5", ",", "3"}], "]"}], "]"}]}], " ", ";", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"aa", "=", "0"}], ",", " ", 
      RowBox[{"aa", "<", " ", 
       RowBox[{"n", "-", "1"}]}], ",", " ", 
      RowBox[{"aa", "++"}], ",", 
      RowBox[{"{", " ", 
       RowBox[{
        RowBox[{"tmp", "=", 
         RowBox[{
          RowBox[{"tmp", "//.", " ", 
           RowBox[{
            RowBox[{"br", "[", 
             RowBox[{"mm_", ",", "uu_", ",", "kk_", ",", "ll_"}], "]"}], 
            "\[RuleDelayed]", " ", 
            RowBox[{"brr", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"mm", ",", "6"}], "]"}], "+", "1"}], ",", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"uu", ",", "6"}], "]"}], "+", "1"}], ",", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"kk", ",", "6"}], "]"}], "+", "1"}], ",", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"ll", ",", "6"}], "]"}], "+", "1"}]}], "]"}]}]}], "//.", 
          RowBox[{
           RowBox[{"brr", "[", "ii__", "]"}], "\[Rule]", 
           RowBox[{"br", "[", "ii", "]"}]}]}]}], ";", " ", 
        RowBox[{
         RowBox[{"c6", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"5", "+", "aa"}], ",", "6"}], "]"}], "+", "1"}], ",", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"3", "+", "aa"}], ",", "6"}], "]"}], "+", "1"}]}], 
           "]"}], "]"}], "=", "tmp"}], ";"}], "}"}]}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.512235759641512*^9, 3.512235759704751*^9}, {
   3.512832977813476*^9, 3.512833119909278*^9}, {3.512833173220264*^9, 
   3.5128332729165707`*^9}, {3.512833317712316*^9, 3.5128333893476067`*^9}, {
   3.512833430902709*^9, 3.512833470667761*^9}, {3.512833504725272*^9, 
   3.51283351180753*^9}, {3.512833543746665*^9, 3.512833719849861*^9}, {
   3.512834556230042*^9, 3.5128345919298983`*^9}, {3.5128346543731747`*^9, 
   3.51283468084965*^9}, {3.512853577721181*^9, 3.512853594450136*^9}, {
   3.513032641844219*^9, 3.513032645873437*^9}, {3.513032691196875*^9, 
   3.5130327054028873`*^9}, {3.513032861400172*^9, 3.513032882052517*^9}, {
   3.514808144082478*^9, 3.514808200633309*^9}, 3.514808416932559*^9, {
   3.5222611878341093`*^9, 3.522261192624772*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "The", " ", "following", " ", "list", " ", "actually", " ", "contains", 
     " ", "all", " ", "relevant", " ", "substitution", " ", "rules", " ", 
     "for", " ", "studying", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"simple", " ", "two"}], "-", "particle"}], ")"}], " ", 
     "collinear", " ", "limits", " ", "in", " ", "general"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "and", " ", "was", " ", "successfully", " ", "used", " ", "to", " ", 
       "test", " ", "the", " ", "10"}], "-", "point"}], " ", "\[Rule]", " ", 
     RowBox[{
      RowBox[{"9", "-", 
       RowBox[{"point", " ", "collinear", " ", 
        RowBox[{"limit", ".", "  ", "The"}], " ", "parametrization", " ", 
        "is", "\[IndentingNewLine]", "Z_n"}]}], " ", "\[Rule]", " ", 
      RowBox[{
       RowBox[{"Z_", 
        RowBox[{"{", 
         RowBox[{"n", "-", "1"}], "}"}]}], " ", "+", " ", 
       RowBox[{"e1", " ", "Z_", "1"}], " ", "+", " ", 
       RowBox[{"e2", " ", "Z_", 
        RowBox[{"{", 
         RowBox[{"n", "-", "2"}], "}"}]}], " ", "+", " ", 
       RowBox[{"XXX", " ", "Z_", "2"}]}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"where", " ", "'"}], 
     RowBox[{"XXX", "'"}], " ", "is", " ", "taken", " ", "to", " ", "zero", 
     " ", "before", " ", "e1", " ", "and", " ", 
     RowBox[{"e2", "."}]}]}], "  ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"collinearlimit", "=", " ", 
    RowBox[{"Flatten", "[", 
     RowBox[{"{", 
      RowBox[{"Schoutens", ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"br", "[", 
         RowBox[{
          RowBox[{"n", "-", "1"}], ",", "n", ",", "ii__"}], "]"}], "\[Rule]", 
        " ", 
        RowBox[{"br", "[", 
         RowBox[{
          RowBox[{"n", "-", "1"}], ",", "B", ",", "ii"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"br", "[", 
         RowBox[{"n", ",", "ii__"}], "]"}], "\[Rule]", 
        RowBox[{"br", "[", 
         RowBox[{
          RowBox[{"n", "-", "1"}], ",", "ii"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"br", "[", 
         RowBox[{
          RowBox[{"n", "-", "1"}], ",", "B", ",", 
          RowBox[{"n", "-", "2"}], ",", "1"}], "]"}], "\[Rule]", " ", "XXX"}],
        ",", " ", 
       RowBox[{"(*", " ", 
        RowBox[{"\"\<XXX\>\"", ",", " ", 
         RowBox[{
         "e1", " ", "and", " ", "e2", " ", "must", " ", "cancel", " ", "out", 
          " ", "if", " ", "collinear", " ", "limit", " ", "is", " ", 
          "smooth"}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"br", "[", 
         RowBox[{
          RowBox[{"n", "-", "1"}], ",", "B", ",", 
          RowBox[{"n", "-", "2"}], ",", "ii_"}], "]"}], "\[Rule]", " ", 
        RowBox[{"e1", "*", 
         RowBox[{"br", "[", 
          RowBox[{
           RowBox[{"n", "-", "2"}], ",", 
           RowBox[{"n", "-", "1"}], ",", "1", ",", "ii"}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"br", "[", 
         RowBox[{
          RowBox[{"n", "-", "1"}], ",", "B", ",", "1", ",", "ii_"}], "]"}], 
        "\[Rule]", " ", 
        RowBox[{"e2", "*", 
         RowBox[{"br", "[", 
          RowBox[{
           RowBox[{"n", "-", "2"}], ",", 
           RowBox[{"n", "-", "1"}], ",", "1", ",", "ii"}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"n", "-", "1"}], ",", "n", ",", 
          RowBox[{"tup", "[", 
           RowBox[{
            RowBox[{"n", "-", "2"}], ",", "1", ",", "ii_"}], "]"}], ",", 
          RowBox[{"tup", "[", "jj__", "]"}]}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"br", "[", 
          RowBox[{
           RowBox[{"n", "-", "2"}], ",", 
           RowBox[{"n", "-", "1"}], ",", "1", ",", "ii"}], "]"}], 
         RowBox[{"br", "[", 
          RowBox[{"B", ",", "jj"}], "]"}]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"n", "-", "2"}], ",", "1", ",", 
          RowBox[{"tup", "[", 
           RowBox[{
            RowBox[{"n", "-", "1"}], ",", "n", ",", "jj_"}], "]"}], ",", 
          RowBox[{"tup", "[", "kk__", "]"}]}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"br", "[", 
          RowBox[{
           RowBox[{"n", "-", "2"}], ",", 
           RowBox[{"n", "-", "1"}], ",", "1", ",", "jj"}], "]"}], 
         RowBox[{"br", "[", 
          RowBox[{"B", ",", "kk"}], "]"}]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"n", "-", "1"}], ",", "n", ",", 
          RowBox[{"tup", "[", "ii__", "]"}], ",", 
          RowBox[{"tup", "[", "jj__", "]"}]}], "]"}], "\[Rule]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"n", "-", "1"}], ",", "B", ",", 
          RowBox[{"tup", "[", "ii", "]"}], ",", 
          RowBox[{"tup", "[", "jj", "]"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"cap", "[", 
         RowBox[{"ii__", ",", 
          RowBox[{"tup", "[", 
           RowBox[{
            RowBox[{"n", "-", "1"}], ",", "n", ",", "jj_"}], "]"}], ",", 
          RowBox[{"tup", "[", "kk__", "]"}]}], "]"}], "\[Rule]", " ", 
        RowBox[{"cap", "[", 
         RowBox[{"ii", ",", 
          RowBox[{"tup", "[", 
           RowBox[{
            RowBox[{"n", "-", "1"}], ",", "B", ",", "jj"}], "]"}], ",", 
          RowBox[{"tup", "[", "kk", "]"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"cap", "[", 
         RowBox[{"n", ",", "ii__"}], "]"}], "\[Rule]", 
        RowBox[{"cap", "[", 
         RowBox[{
          RowBox[{"n", "-", "1"}], ",", "ii"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"cap", "[", 
         RowBox[{"ii__", ",", 
          RowBox[{"tup", "[", 
           RowBox[{"n", ",", "jj__"}], "]"}], ",", 
          RowBox[{"tup", "[", "kk__", "]"}]}], "]"}], "\[Rule]", 
        RowBox[{"cap", "[", 
         RowBox[{"ii", ",", 
          RowBox[{"tup", "[", 
           RowBox[{
            RowBox[{"n", "-", "1"}], ",", "jj"}], "]"}], ",", 
          RowBox[{"tup", "[", "kk", "]"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"cap1", "[", 
         RowBox[{"ii_", ",", 
          RowBox[{"tup", "[", 
           RowBox[{
            RowBox[{"n", "-", "1"}], ",", "n"}], "]"}], ",", 
          RowBox[{"tup", "[", "jj__", "]"}], ",", 
          RowBox[{"tup", "[", "kk__", "]"}]}], "]"}], "\[Rule]", 
        RowBox[{"cap1", "[", 
         RowBox[{"ii", ",", 
          RowBox[{"tup", "[", 
           RowBox[{
            RowBox[{"n", "-", "1"}], ",", "B"}], "]"}], ",", 
          RowBox[{"tup", "[", "jj", "]"}], ",", 
          RowBox[{"tup", "[", "kk", "]"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"cap1", "[", 
         RowBox[{
          RowBox[{"n", "-", "1"}], ",", 
          RowBox[{"tup", "[", 
           RowBox[{"n", ",", "ii_"}], "]"}], ",", 
          RowBox[{"tup", "[", "jj__", "]"}], ",", 
          RowBox[{"tup", "[", "kk__", "]"}]}], "]"}], "\[Rule]", 
        RowBox[{"cap1", "[", 
         RowBox[{
          RowBox[{"n", "-", "1"}], ",", 
          RowBox[{"tup", "[", 
           RowBox[{"B", ",", "ii"}], "]"}], ",", 
          RowBox[{"tup", "[", "jj", "]"}], ",", 
          RowBox[{"tup", "[", "kk", "]"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"cap1", "[", 
         RowBox[{"n", ",", 
          RowBox[{"tup", "[", 
           RowBox[{
            RowBox[{"n", "-", "1"}], ",", "ii_"}], "]"}], ",", 
          RowBox[{"tup", "[", "jj__", "]"}], ",", 
          RowBox[{"tup", "[", "kk__", "]"}]}], "]"}], "\[Rule]", 
        RowBox[{"cap1", "[", 
         RowBox[{
          RowBox[{"n", "-", "1"}], ",", 
          RowBox[{"tup", "[", 
           RowBox[{"B", ",", "ii"}], "]"}], ",", 
          RowBox[{"tup", "[", "jj", "]"}], ",", 
          RowBox[{"tup", "[", "kk", "]"}]}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"cap1", "[", 
         RowBox[{"n", ",", "jj__"}], "]"}], "\[Rule]", 
        RowBox[{"cap1", "[", 
         RowBox[{
          RowBox[{"n", "-", "1"}], ",", "jj"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"cap1", "[", 
         RowBox[{
          RowBox[{"tup", "[", 
           RowBox[{"n", ",", "jj_"}], "]"}], ",", "kk__"}], "]"}], "\[Rule]", 
        
        RowBox[{"cap1", "[", 
         RowBox[{
          RowBox[{"tup", "[", 
           RowBox[{
            RowBox[{"n", "-", "1"}], ",", "jj"}], "]"}], ",", "kk"}], "]"}]}],
        ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"reducible", " ", "expressions"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"cap", "[", 
         RowBox[{"ii__", ",", 
          RowBox[{"tup", "[", 
           RowBox[{
            RowBox[{"n", "-", "2"}], ",", 
            RowBox[{"n", "-", "1"}], ",", "B"}], "]"}], ",", 
          RowBox[{"tup", "[", "jj__", "]"}]}], "]"}], "\[Rule]", 
        RowBox[{"e1", "*", 
         RowBox[{"cap", "[", 
          RowBox[{"ii", ",", 
           RowBox[{"tup", "[", 
            RowBox[{
             RowBox[{"n", "-", "2"}], ",", 
             RowBox[{"n", "-", "1"}], ",", "1"}], "]"}], ",", 
           RowBox[{"tup", "[", "jj", "]"}]}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"cap", "[", 
         RowBox[{"ii__", ",", 
          RowBox[{"tup", "[", 
           RowBox[{"1", ",", 
            RowBox[{"n", "-", "1"}], ",", "B"}], "]"}], ",", 
          RowBox[{"tup", "[", "jj__", "]"}]}], "]"}], "\[Rule]", 
        RowBox[{"e2", "*", 
         RowBox[{"cap", "[", 
          RowBox[{"ii", ",", 
           RowBox[{"tup", "[", 
            RowBox[{
             RowBox[{"n", "-", "2"}], ",", 
             RowBox[{"n", "-", "1"}], ",", "1"}], "]"}], ",", 
           RowBox[{"tup", "[", "jj", "]"}]}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"cap1", "[", 
         RowBox[{
          RowBox[{"n", "-", "2"}], ",", 
          RowBox[{"tup", "[", 
           RowBox[{
            RowBox[{"n", "-", "1"}], ",", "B"}], "]"}], ",", 
          RowBox[{"tup", "[", "jj__", "]"}], ",", 
          RowBox[{"tup", "[", "kk__", "]"}]}], "]"}], "\[Rule]", 
        RowBox[{"e1", "*", 
         RowBox[{"cap1", "[", 
          RowBox[{
           RowBox[{"n", "-", "2"}], ",", 
           RowBox[{"tup", "[", 
            RowBox[{
             RowBox[{"n", "-", "1"}], ",", "1"}], "]"}], ",", 
           RowBox[{"tup", "[", "jj", "]"}], ",", 
           RowBox[{"tup", "[", "kk", "]"}]}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"cap1", "[", 
         RowBox[{"1", ",", 
          RowBox[{"tup", "[", 
           RowBox[{
            RowBox[{"n", "-", "1"}], ",", "B"}], "]"}], ",", 
          RowBox[{"tup", "[", "jj__", "]"}], ",", 
          RowBox[{"tup", "[", "kk__", "]"}]}], "]"}], "\[Rule]", 
        RowBox[{"e2", "*", 
         RowBox[{"cap1", "[", 
          RowBox[{"1", ",", 
           RowBox[{"tup", "[", 
            RowBox[{
             RowBox[{"n", "-", "1"}], ",", 
             RowBox[{"n", "-", "2"}]}], "]"}], ",", 
           RowBox[{"tup", "[", "jj", "]"}], ",", 
           RowBox[{"tup", "[", "kk", "]"}]}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"cap1", "[", 
         RowBox[{"ii_", ",", 
          RowBox[{"tup", "[", 
           RowBox[{"jj_", ",", "B"}], "]"}], ",", 
          RowBox[{"tup", "[", 
           RowBox[{
            RowBox[{"n", "-", "2"}], ",", "1"}], "]"}], ",", 
          RowBox[{"tup", "[", "kk__", "]"}]}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"br", "[", 
          RowBox[{"ii", ",", 
           RowBox[{"n", "-", "2"}], ",", "1", ",", "jj"}], "]"}], 
         RowBox[{"br", "[", 
          RowBox[{"ii", ",", "B", ",", "kk"}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"cap1", "[", 
         RowBox[{
          RowBox[{"n", "-", "1"}], ",", 
          RowBox[{"tup", "[", 
           RowBox[{"B", ",", 
            RowBox[{"n", "-", "2"}]}], "]"}], ",", 
          RowBox[{"tup", "[", "jj__", "]"}], ",", 
          RowBox[{"tup", "[", "kk__", "]"}]}], "]"}], "\[Rule]", 
        RowBox[{"e1", "*", 
         RowBox[{"cap1", "[", 
          RowBox[{
           RowBox[{"n", "-", "1"}], ",", 
           RowBox[{"tup", "[", 
            RowBox[{
             RowBox[{"n", "-", "2"}], ",", "1"}], "]"}], ",", 
           RowBox[{"tup", "[", "jj", "]"}], ",", 
           RowBox[{"tup", "[", "kk", "]"}]}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"cap1", "[", 
         RowBox[{
          RowBox[{"n", "-", "1"}], ",", 
          RowBox[{"tup", "[", 
           RowBox[{"B", ",", "1"}], "]"}], ",", 
          RowBox[{"tup", "[", "jj__", "]"}], ",", 
          RowBox[{"tup", "[", "kk__", "]"}]}], "]"}], "\[Rule]", 
        RowBox[{"e2", "*", 
         RowBox[{"cap1", "[", 
          RowBox[{
           RowBox[{"n", "-", "1"}], ",", 
           RowBox[{"tup", "[", 
            RowBox[{
             RowBox[{"n", "-", "2"}], ",", "1"}], "]"}], ",", 
           RowBox[{"tup", "[", "jj", "]"}], ",", 
           RowBox[{"tup", "[", "kk", "]"}]}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"cap1", "[", 
         RowBox[{
          RowBox[{"n", "-", "1"}], ",", 
          RowBox[{"tup", "[", 
           RowBox[{"B", ",", "ii_"}], "]"}], ",", 
          RowBox[{"tup", "[", 
           RowBox[{
            RowBox[{"n", "-", "2"}], ",", "1"}], "]"}], ",", 
          RowBox[{"tup", "[", "jj__", "]"}]}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"br", "[", 
          RowBox[{
           RowBox[{"n", "-", "1"}], ",", 
           RowBox[{"n", "-", "2"}], ",", "1", ",", "ii"}], "]"}], 
         RowBox[{"br", "[", 
          RowBox[{
           RowBox[{"n", "-", "1"}], ",", "B", ",", "jj"}], "]"}]}]}]}], "}"}],
      "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.512768582729525*^9, 3.5127685875053463`*^9}, {
   3.5128304725493526`*^9, 3.51283071170166*^9}, {3.51283075122078*^9, 
   3.512830820484185*^9}, {3.5128308582512836`*^9, 3.512830972260091*^9}, {
   3.51283103207448*^9, 3.512831186411685*^9}, {3.512831355424654*^9, 
   3.51283135551081*^9}, {3.512831386334853*^9, 3.512831747665201*^9}, {
   3.51283179061624*^9, 3.5128320910851583`*^9}, {3.512832238861884*^9, 
   3.512832292884387*^9}, {3.512832366995356*^9, 3.512832409045681*^9}, 
   3.5128324510907183`*^9, {3.512832502473516*^9, 3.512832578371252*^9}, 
   3.5128326510572863`*^9, 3.512832704958495*^9, {3.512834061957964*^9, 
   3.51283406893116*^9}, {3.512834685856204*^9, 3.5128347689135303`*^9}, {
   3.5128362416259336`*^9, 3.5128363485344877`*^9}, {3.512836491045402*^9, 
   3.512836498450143*^9}, {3.512853538073085*^9, 3.5128535625462112`*^9}, {
   3.513032716498726*^9, 3.513032799908526*^9}, {3.513032834440929*^9, 
   3.51303284178929*^9}, {3.513032916863825*^9, 3.513032936139532*^9}, {
   3.5148082675339622`*^9, 3.514808310350252*^9}, {3.514808423289736*^9, 
   3.514808436002735*^9}, {3.514808646344205*^9, 3.514808686309875*^9}, {
   3.5148167329714127`*^9, 3.514816786481859*^9}}],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"n", "\[NotEqual]", " ", "7"}], ",", 
   RowBox[{
   "Print", "[", 
    "\"\<Skipping test of the collinear limit 7pt -> 6pt, because n is not \
equal to 7\>\"", "]"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"c", "[", 
            RowBox[{"[", 
             RowBox[{"k", ",", "6"}], "]"}], "]"}], "+", 
           RowBox[{"c", "[", 
            RowBox[{"[", 
             RowBox[{"k", ",", "7"}], "]"}], "]"}], "-", 
           RowBox[{"c6", "[", 
            RowBox[{"[", 
             RowBox[{"k", ",", "6"}], "]"}], "]"}]}], "//.", 
          "collinearlimit"}], "//.", "Rules"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "5"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"c", "[", 
            RowBox[{"[", 
             RowBox[{"6", ",", "l"}], "]"}], "]"}], "+", 
           RowBox[{"c", "[", 
            RowBox[{"[", 
             RowBox[{"7", ",", "l"}], "]"}], "]"}], "-", 
           RowBox[{"c6", "[", 
            RowBox[{"[", 
             RowBox[{"6", ",", "l"}], "]"}], "]"}]}], "//.", 
          "collinearlimit"}], "//.", "Rules"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "5"}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"c", "[", 
            RowBox[{"[", 
             RowBox[{"k", ",", "l"}], "]"}], "]"}], "-", 
           RowBox[{"c6", "[", 
            RowBox[{"[", 
             RowBox[{"k", ",", "l"}], "]"}], "]"}]}], "//.", 
          "collinearlimit"}], "//.", "Rules"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "1", ",", "5"}], "}"}]}], "]"}]}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.5148102552344313`*^9, 3.51481036175005*^9}, {
  3.514811276485044*^9, 3.514811288640738*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["The symbol of Delta",
  FontSize->24],
 "\n",
 StyleBox["This block gives the symbol of the function Delta(1,2;j-1,j; \
i-1,i), equation (A.3) of the paper.",
  FontSize->14]
}], "Section",
 CellChangeTimes->{{3.514808740183722*^9, 3.514808829596818*^9}, {
  3.514809841183303*^9, 3.514809844381568*^9}, {3.514809919140765*^9, 
  3.5148099423166847`*^9}, {3.514816357175609*^9, 3.5148163590705853`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "this", " ", "form", " ", "is", " ", "a", " ", "bit", " ", "longer", " ", 
     "than", " ", "the", " ", "form", " ", "given", " ", "in", " ", 
     RowBox[{"(", 
      RowBox[{"A", ".3"}], ")"}], " ", "of", " ", "the", " ", "paper"}], ",", 
    " ", 
    RowBox[{
     RowBox[{
     "but", " ", "makes", " ", "manifest", " ", "all", " ", "the", " ", 
      "symmetries", " ", "of", " ", 
      RowBox[{"Delta", ".", "\[IndentingNewLine]", "  ", "The"}], " ", 
      "parity"}], "-", 
     RowBox[{
     "odd", " ", "part", " ", "of", " ", "delta", " ", "is", " ", "equal", 
      " ", "to", " ", "the", " ", "parity", " ", "odd", " ", "of", " ", "the",
       " ", "6", "D", " ", 
      RowBox[{"hexagon", ".", "  ", "True"}], " ", "parity", " ", "of", " ", 
      "the", " ", "theory"}]}], ",", " ", 
    RowBox[{
    "under", " ", "which", " ", "the", " ", "following", " ", "is", " ", 
     "termwise", " ", "invariant"}], ",", " ", 
    RowBox[{"is", " ", "parity", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"lines", " ", "<->", " ", "planes"}], ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"e", ".", "g", "."}], " ", "<", 
         RowBox[{"123", "j"}], ">"}], " ", "\[Rule]", " ", 
        RowBox[{"<", 
         RowBox[{
          RowBox[{"2", "j"}], "-", 
          RowBox[{"1", " ", "j", " ", "j"}], "+", "1"}], ">"}]}]}], ")"}], 
     " ", "combined", " ", "with", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"12", ",", "23"}], ")"}], " ", "<->", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"ii", "+", "1"}], ",", 
        RowBox[{"i", "-", 
         RowBox[{"1", "i"}]}]}], ")"}]}], " ", "and", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"jj", "+", "1"}], ")"}], " ", "<->", " ", 
      RowBox[{"(", 
       RowBox[{"j", "-", 
        RowBox[{"1", "j"}]}], ")"}]}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"e", ".", "g", "."}], ",", " ", 
        RowBox[{
         RowBox[{"<", 
          RowBox[{"123", "j"}], ">"}], " ", "\[Rule]", " ", 
         RowBox[{"<", " ", 
          RowBox[{
           RowBox[{"i", " ", "j"}], "-", 
           RowBox[{"1", " ", "j", " ", "j"}], "+", "1"}], ">", " ", 
          RowBox[{"for", " ", "the", " ", "true", " ", "parity"}]}]}]}], 
       ")"}], "."}]}]}], "  ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"delta", "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"im1", "=", 
      RowBox[{"i", "-", "1"}]}], ";", " ", 
     RowBox[{"ip1", "=", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{"i", ",", "n"}], "]"}], "+", "1"}]}], ";", " ", 
     RowBox[{"jm1", "=", 
      RowBox[{"j", "-", "1"}]}], ";", " ", 
     RowBox[{"jp1", "=", 
      RowBox[{"j", "+", "1"}]}], ";", 
     RowBox[{"tmp", "=", 
      RowBox[{"Tensor", "[", 
       RowBox[{
        RowBox[{"pentagon", "[", 
         RowBox[{"i", ",", "ip1", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"jm1", ",", "j", ",", "jp1"}], "}"}]}], "]"}], ",", 
        RowBox[{
         RowBox[{"cap", "[", 
          RowBox[{"i", ",", "ip1", ",", 
           RowBox[{"tup", "[", 
            RowBox[{"jm1", ",", "j", ",", "jp1"}], "]"}], ",", 
           RowBox[{"tup", "[", 
            RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "]"}], 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"br", "[", 
             RowBox[{"2", ",", "3", ",", "im1", ",", "i"}], "]"}], "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}], "/", 
           RowBox[{"br", "[", 
            RowBox[{"jm1", ",", "j", ",", "jp1", ",", "i"}], "]"}]}], "/", 
          RowBox[{"br", "[", 
           RowBox[{"2", ",", "3", ",", "i", ",", "ip1"}], "]"}]}]}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"tmp", "-=", 
      RowBox[{"Tensor", "[", 
       RowBox[{
        RowBox[{"pentagon", "[", 
         RowBox[{"i", ",", "im1", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"jm1", ",", "j", ",", "jp1"}], "}"}]}], "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"cap", "[", 
           RowBox[{"im1", ",", "i", ",", 
            RowBox[{"tup", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
            RowBox[{"tup", "[", 
             RowBox[{"jm1", ",", "j", ",", "jp1"}], "]"}]}], "]"}], "/", 
          RowBox[{"br", "[", 
           RowBox[{"jm1", ",", "j", ",", "jp1", ",", "i"}], "]"}]}], "/", 
         RowBox[{
          RowBox[{"br", "[", 
           RowBox[{"2", ",", "3", ",", "im1", ",", "i"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"tmp", "-=", 
      RowBox[{"Tensor", "[", 
       RowBox[{
        RowBox[{"pentagon", "[", 
         RowBox[{"2", ",", "3", ",", 
          RowBox[{"{", 
           RowBox[{"im1", ",", "i", ",", "ip1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"jm1", ",", "j", ",", "jp1"}], "}"}]}], "]"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"br", "[", 
           RowBox[{"2", ",", "3", ",", "i", ",", "j"}], "]"}], "/", 
          RowBox[{"br", "[", 
           RowBox[{"1", ",", "2", ",", "3", ",", "j"}], "]"}]}], "/", 
         RowBox[{
          RowBox[{"br", "[", 
           RowBox[{"2", ",", "3", ",", "im1", ",", "i"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}]}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"tmp", "+=", 
      RowBox[{"Tensor", "[", 
       RowBox[{
        RowBox[{"pentagon", "[", 
         RowBox[{"1", ",", "2", ",", 
          RowBox[{"{", 
           RowBox[{"im1", ",", "i", ",", "ip1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"jm1", ",", "j", ",", "jp1"}], "}"}]}], "]"}], ",", 
        RowBox[{
         RowBox[{"br", "[", 
          RowBox[{"1", ",", "2", ",", "i", ",", "j"}], "]"}], 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"br", "[", 
             RowBox[{"2", ",", "3", ",", "im1", ",", "i"}], "]"}], "^", 
            RowBox[{"(", 
             RowBox[{"1", "/", "2"}], ")"}]}], "/", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "j"}], "]"}]}], "/", 
          RowBox[{"br", "[", 
           RowBox[{"1", ",", "2", ",", "im1", ",", "i"}], "]"}]}]}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"tmp", "+=", 
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{"Tensor", "[", 
        RowBox[{
         RowBox[{"pentagon", "[", 
          RowBox[{"j", ",", "jp1", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"im1", ",", "i", ",", "ip1"}], "}"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"cap", "[", 
            RowBox[{"j", ",", "jp1", ",", 
             RowBox[{"tup", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
             RowBox[{"tup", "[", 
              RowBox[{"im1", ",", "i", ",", "ip1"}], "]"}]}], "]"}], "/", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "i", ",", "j", ",", "jp1"}], "]"}]}], 
          RowBox[{
           RowBox[{"cap", "[", 
            RowBox[{"1", ",", "3", ",", 
             RowBox[{"tup", "[", 
              RowBox[{"2", ",", "im1", ",", "i"}], "]"}], ",", 
             RowBox[{"tup", "[", 
              RowBox[{"2", ",", "j", ",", "jp1"}], "]"}]}], "]"}], "/", 
           RowBox[{"cap", "[", 
            RowBox[{"im1", ",", "ip1", ",", 
             RowBox[{"tup", "[", 
              RowBox[{"i", ",", "2", ",", "3"}], "]"}], ",", 
             RowBox[{"tup", "[", 
              RowBox[{"i", ",", "j", ",", "jp1"}], "]"}]}], "]"}]}]}]}], 
        "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"tmp", "-=", 
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{"Tensor", "[", 
        RowBox[{
         RowBox[{"pentagon", "[", 
          RowBox[{"j", ",", "jm1", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"im1", ",", "i", ",", "ip1"}], "}"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"cap", "[", 
            RowBox[{"j", ",", "jm1", ",", 
             RowBox[{"tup", "[", 
              RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
             RowBox[{"tup", "[", 
              RowBox[{"im1", ",", "i", ",", "ip1"}], "]"}]}], "]"}], "/", 
           RowBox[{"br", "[", 
            RowBox[{"2", ",", "i", ",", "j", ",", "jm1"}], "]"}]}], 
          RowBox[{
           RowBox[{"cap", "[", 
            RowBox[{"1", ",", "3", ",", 
             RowBox[{"tup", "[", 
              RowBox[{"2", ",", "im1", ",", "i"}], "]"}], ",", 
             RowBox[{"tup", "[", 
              RowBox[{"2", ",", "j", ",", "jm1"}], "]"}]}], "]"}], "/", 
           RowBox[{"cap", "[", 
            RowBox[{"im1", ",", "ip1", ",", 
             RowBox[{"tup", "[", 
              RowBox[{"i", ",", "2", ",", "3"}], "]"}], ",", 
             RowBox[{"tup", "[", 
              RowBox[{"i", ",", "j", ",", "jm1"}], "]"}]}], "]"}]}]}]}], 
        "]"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"tmp", "+=", 
      RowBox[{"Tensor", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"dlog", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"j", ",", "jp1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "im1"}], "}"}]}], "]"}], "-", 
         RowBox[{"dlog", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"j", ",", "jp1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "ip1"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"br", "[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "i"}], "]"}], 
         RowBox[{
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"jm1", ",", "j", ",", "jp1", ",", "2"}], "]"}], "/", 
           RowBox[{"br", "[", 
            RowBox[{"jm1", ",", "j", ",", "jp1", ",", "i"}], "]"}]}], "/", 
          RowBox[{"br", "[", 
           RowBox[{"2", ",", "3", ",", "i", ",", "ip1"}], "]"}]}], 
         RowBox[{
          RowBox[{"br", "[", 
           RowBox[{"2", ",", "3", ",", "im1", ",", "i"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], 
         RowBox[{
          RowBox[{"br", "[", 
           RowBox[{"i", ",", "ip1", ",", "j", ",", "jp1"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], 
         RowBox[{
          RowBox[{
           RowBox[{"cap", "[", 
            RowBox[{"im1", ",", "ip1", ",", 
             RowBox[{"tup", "[", 
              RowBox[{"i", ",", "2", ",", "3"}], "]"}], ",", 
             RowBox[{"tup", "[", 
              RowBox[{"i", ",", "j", ",", "jp1"}], "]"}]}], "]"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "/", 
          RowBox[{"cap", "[", 
           RowBox[{"1", ",", "3", ",", 
            RowBox[{"tup", "[", 
             RowBox[{"2", ",", "im1", ",", "i"}], "]"}], ",", 
            RowBox[{"tup", "[", 
             RowBox[{"2", ",", "j", ",", "jp1"}], "]"}]}], "]"}]}]}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"tmp", "-=", 
      RowBox[{"Tensor", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"dlog", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"j", ",", "jp1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"im1", ",", "i", ",", "ip1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "-", 
         RowBox[{"dlog", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"j", ",", "jp1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"im1", ",", "i", ",", "ip1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"br", "[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "i"}], "]"}], 
         RowBox[{
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"im1", ",", "i", ",", "ip1", ",", "j"}], "]"}], "/", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "j"}], "]"}]}], "/", 
          RowBox[{"br", "[", 
           RowBox[{"1", ",", "2", ",", "im1", ",", "i"}], "]"}]}], 
         RowBox[{
          RowBox[{"br", "[", 
           RowBox[{"2", ",", "3", ",", "im1", ",", "i"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], 
         RowBox[{
          RowBox[{"br", "[", 
           RowBox[{"1", ",", "2", ",", "j", ",", "jp1"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], 
         RowBox[{
          RowBox[{
           RowBox[{"cap", "[", 
            RowBox[{"1", ",", "3", ",", 
             RowBox[{"tup", "[", 
              RowBox[{"2", ",", "im1", ",", "i"}], "]"}], ",", 
             RowBox[{"tup", "[", 
              RowBox[{"2", ",", "j", ",", "jp1"}], "]"}]}], "]"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "/", 
          RowBox[{"cap", "[", 
           RowBox[{"im1", ",", "ip1", ",", 
            RowBox[{"tup", "[", 
             RowBox[{"i", ",", "2", ",", "3"}], "]"}], ",", 
            RowBox[{"tup", "[", 
             RowBox[{"i", ",", "j", ",", "jp1"}], "]"}]}], "]"}]}]}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"tmp", "-=", 
      RowBox[{"Tensor", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"dlog", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"j", ",", "jm1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "im1"}], "}"}]}], "]"}], "-", 
         RowBox[{"dlog", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"j", ",", "jm1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "ip1"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"br", "[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "i"}], "]"}], 
         RowBox[{
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"jm1", ",", "j", ",", "jp1", ",", "2"}], "]"}], "/", 
           RowBox[{"br", "[", 
            RowBox[{"jm1", ",", "j", ",", "jp1", ",", "i"}], "]"}]}], "/", 
          RowBox[{"br", "[", 
           RowBox[{"2", ",", "3", ",", "i", ",", "ip1"}], "]"}]}], 
         RowBox[{
          RowBox[{"br", "[", 
           RowBox[{"2", ",", "3", ",", "im1", ",", "i"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], 
         RowBox[{
          RowBox[{"br", "[", 
           RowBox[{"i", ",", "ip1", ",", "j", ",", "jm1"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], 
         RowBox[{
          RowBox[{
           RowBox[{"cap", "[", 
            RowBox[{"im1", ",", "ip1", ",", 
             RowBox[{"tup", "[", 
              RowBox[{"i", ",", "2", ",", "3"}], "]"}], ",", 
             RowBox[{"tup", "[", 
              RowBox[{"i", ",", "j", ",", "jm1"}], "]"}]}], "]"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "/", 
          RowBox[{"cap", "[", 
           RowBox[{"1", ",", "3", ",", 
            RowBox[{"tup", "[", 
             RowBox[{"2", ",", "im1", ",", "i"}], "]"}], ",", 
            RowBox[{"tup", "[", 
             RowBox[{"2", ",", "j", ",", "jm1"}], "]"}]}], "]"}]}]}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"tmp", "+=", 
      RowBox[{"Tensor", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"dlog", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"j", ",", "jm1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"im1", ",", "i", ",", "ip1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "-", 
         RowBox[{"dlog", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"j", ",", "jm1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"im1", ",", "i", ",", "ip1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "2"}], "}"}]}], "]"}]}], ",", 
        RowBox[{
         RowBox[{"br", "[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "i"}], "]"}], 
         RowBox[{
          RowBox[{
           RowBox[{"br", "[", 
            RowBox[{"im1", ",", "i", ",", "ip1", ",", "j"}], "]"}], "/", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "j"}], "]"}]}], "/", 
          RowBox[{"br", "[", 
           RowBox[{"1", ",", "2", ",", "im1", ",", "i"}], "]"}]}], 
         RowBox[{
          RowBox[{"br", "[", 
           RowBox[{"2", ",", "3", ",", "im1", ",", "i"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], 
         RowBox[{
          RowBox[{"br", "[", 
           RowBox[{"1", ",", "2", ",", "j", ",", "jm1"}], "]"}], "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], 
         RowBox[{
          RowBox[{
           RowBox[{"cap", "[", 
            RowBox[{"1", ",", "3", ",", 
             RowBox[{"tup", "[", 
              RowBox[{"2", ",", "im1", ",", "i"}], "]"}], ",", 
             RowBox[{"tup", "[", 
              RowBox[{"2", ",", "j", ",", "jm1"}], "]"}]}], "]"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "/", 
          RowBox[{"cap", "[", 
           RowBox[{"im1", ",", "ip1", ",", 
            RowBox[{"tup", "[", 
             RowBox[{"i", ",", "2", ",", "3"}], "]"}], ",", 
            RowBox[{"tup", "[", 
             RowBox[{"i", ",", "j", ",", "jm1"}], "]"}]}], "]"}]}]}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"tmp", "+=", 
      RowBox[{"Tensor", "[", 
       RowBox[{
        RowBox[{"dlog", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"im1", ",", "i", ",", "ip1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}]}], "]"}], ",", 
        RowBox[{
         RowBox[{"cap", "[", 
          RowBox[{"im1", ",", "ip1", ",", 
           RowBox[{"tup", "[", 
            RowBox[{"i", ",", "2", ",", "3"}], "]"}], ",", 
           RowBox[{"tup", "[", 
            RowBox[{"i", ",", "j", ",", "jp1"}], "]"}]}], "]"}], 
         RowBox[{
          RowBox[{
           RowBox[{"cap", "[", 
            RowBox[{"1", ",", "3", ",", 
             RowBox[{"tup", "[", 
              RowBox[{"2", ",", "im1", ",", "i"}], "]"}], ",", 
             RowBox[{"tup", "[", 
              RowBox[{"2", ",", "j", ",", "jm1"}], "]"}]}], "]"}], "/", 
           RowBox[{"cap", "[", 
            RowBox[{"im1", ",", "ip1", ",", 
             RowBox[{"tup", "[", 
              RowBox[{"i", ",", "2", ",", "3"}], "]"}], ",", 
             RowBox[{"tup", "[", 
              RowBox[{"i", ",", "j", ",", "jm1"}], "]"}]}], "]"}]}], "/", 
          RowBox[{"cap", "[", 
           RowBox[{"1", ",", "3", ",", 
            RowBox[{"tup", "[", 
             RowBox[{"2", ",", "im1", ",", "i"}], "]"}], ",", 
            RowBox[{"tup", "[", 
             RowBox[{"2", ",", "j", ",", "jp1"}], "]"}]}], "]"}]}]}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"tmp", "+=", 
      RowBox[{"Tensor", "[", 
       RowBox[{
        RowBox[{"loglog", "[", 
         RowBox[{
          RowBox[{"u", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"im1", ",", "i"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "ip1"}], "}"}]}], "]"}], ",", 
          RowBox[{"u", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"jm1", ",", "j"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "jp1"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "ip1"}], "}"}]}], "]"}]}], "]"}], ",", 
        RowBox[{
         RowBox[{"br", "[", 
          RowBox[{"1", ",", "2", ",", "3", ",", "j"}], "]"}], 
         RowBox[{"br", "[", 
          RowBox[{"jm1", ",", "j", ",", "jp1", ",", "i"}], "]"}], 
         RowBox[{"br", "[", 
          RowBox[{"1", ",", "2", ",", "i", ",", "im1"}], "]"}], 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"br", "[", 
             RowBox[{"2", ",", "3", ",", "i", ",", "ip1"}], "]"}], "/", 
            RowBox[{"cap", "[", 
             RowBox[{"jm1", ",", "jp1", ",", 
              RowBox[{"tup", "[", 
               RowBox[{"j", ",", "1", ",", "2"}], "]"}], ",", 
              RowBox[{"tup", "[", 
               RowBox[{"j", ",", "i", ",", "ip1"}], "]"}]}], "]"}]}], "/", 
           RowBox[{"br", "[", 
            RowBox[{"1", ",", "2", ",", "3", ",", "i"}], "]"}]}], "/", 
          RowBox[{"br", "[", 
           RowBox[{"2", ",", "3", ",", "im1", ",", "i"}], "]"}]}]}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"the", " ", "answer", " ", "is", " ", "put", " ", 
       RowBox[{"in", " ", "'"}], 
       RowBox[{"result", "'"}]}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"tmp", "//.", 
      RowBox[{"Flatten", "[", 
       RowBox[{"{", 
        RowBox[{
        "Tensors", ",", " ", "CrossRatios", ",", " ", "Schoutens", ",", " ", 
         RowBox[{
          RowBox[{"br", "[", 
           RowBox[{"ii_", ",", " ", "ii_", ",", " ", "jj__"}], "]"}], " ", "->",
           " ", "1"}]}], "}"}], "]"}]}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.5148101487941437`*^9, 3.514810156309557*^9}, {
  3.514810191782902*^9, 3.5148102477431307`*^9}, {3.51481037438251*^9, 
  3.514810435598547*^9}, {3.5148104695577*^9, 3.514810505269672*^9}, {
  3.5148105446256647`*^9, 3.51481056151234*^9}, {3.514810734654355*^9, 
  3.5148107448169613`*^9}, {3.514811027827306*^9, 3.514811032128209*^9}, {
  3.5148163990032663`*^9, 3.514816647368841*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "sum", " ", "over", " ", 
    RowBox[{"delta", "'"}], "s", " ", "is", " ", "equal", " ", "to", " ", 
    RowBox[{"C", "^", 
     RowBox[{"{", 
      RowBox[{"(", "2", ")"}], "}"}]}], "_", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "i"}], "}"}], ".", "  ", "The"}], " ", "following", 
    " ", "verifies", " ", "that", " ", "this", " ", "is", " ", "true", " ", 
    "for", " ", 
    RowBox[{"C", "^", 
     RowBox[{"{", 
      RowBox[{"(", "2", ")"}], "}"}]}], "_", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "n"}], "}"}], "."}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"c2", "[", 
      RowBox[{"[", 
       RowBox[{"2", ",", "n"}], "]"}], "]"}], "-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"delta", "[", 
        RowBox[{"n", ",", "j"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "4", ",", 
         RowBox[{"n", "-", "2"}]}], "}"}]}], "]"}]}], "//.", "Rules"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.514810440414097*^9, 3.514810475821764*^9}, {
  3.514810593198114*^9, 3.51481071334406*^9}, {3.5148110379766893`*^9, 
  3.5148110389339437`*^9}, {3.5148163499399977`*^9, 3.514816384609041*^9}, {
  3.5148166919208517`*^9, 3.5148166996480827`*^9}}]
}, Open  ]]
}, Open  ]]
},
WindowToolbars->"EditBar",
WindowSize->{1440, 776},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (February 23, \
2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 249, 7, 111, "Title"],
Cell[819, 31, 3481, 52, 680, "Title"],
Cell[CellGroupData[{
Cell[4325, 87, 282, 7, 87, "Section"],
Cell[4610, 96, 57566, 1498, 1318, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62213, 1599, 620, 13, 103, "Section"],
Cell[62836, 1614, 41194, 986, 1078, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104067, 2605, 898, 16, 141, "Section"],
Cell[104968, 2623, 2654, 75, 118, "Input"],
Cell[107625, 2700, 3029, 65, 103, "Input"],
Cell[110657, 2767, 11983, 211, 163, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[122677, 2983, 382, 9, 87, "Section"],
Cell[123062, 2994, 21589, 552, 433, "Input"],
Cell[144654, 3548, 15626, 395, 493, "Input"],
Cell[160283, 3945, 2312, 67, 73, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[162632, 4017, 430, 10, 87, "Section"],
Cell[163065, 4029, 22912, 585, 523, "Input"],
Cell[185980, 4616, 1355, 37, 43, "Input"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

